Recursive memory for prediction and generation

Recurrent and state-space language models compress the past into a state of fixed size. The state must answer questions about the future now, and it must remain useful as new tokens arrive, including tokens the model samples itself. We show that the second requirement can cost far more memory than the first. For a known hidden Markov source with positive transition probabilities, a state of $O(\log(1/\varepsilon))$ bits answers every question about the future to accuracy $\varepsilon$, however far ahead it looks, because the Bayesian filter forgets its rounding errors. Generating the future is different. When a model feeds each sampled token back into its state, the small errors in its next-token distributions add up, and $T$ tokens can require a state of order $\log(T/\varepsilon)$ bits. The lower bound comes from the KL chain rule: at every step, a model with $K$ states pays for approximating the true next-token distribution by one of only $K$ distributions. The argument applies to any source, including a language model continuing a prompt, and a small-ball estimate makes it tight for two-state sources. The extra $\log T$ disappears if the model keeps private randomness, or if error is budgeted per token, as in perplexity. Statistics of the recent past show the same gap between describing and maintaining. The number of ones among the last $n$ bits takes $\log n$ bits to write down. But if each bit is a noisy copy of the one $n$ steps earlier, tracking that count to a mean-square error $E^2$ well below its variance costs order $n/(1+E^2)+\log n$ bits. Information about each bit must be kept until the bit leaves the window, and a queue holding the counts of recent blocks keeps just enough of it.

==> anc/application_examples.py <==
"""Exact and high-precision calculations for the paper's application examples.

Run from the project root:
    python3 application_examples.py

The output records the analytic construction bounds used in the examples.
"""
from decimal import Decimal, ROUND_CEILING, ROUND_FLOOR, localcontext
from fractions import Fraction
from pathlib import Path
import json


def ceil_fraction(x):
    return (x.numerator + x.denominator - 1) // x.denominator


def bits(k):
    return (k - 1).bit_length()


def compute():
    with localcontext() as ctx:
        ctx.prec = 60
        eps = Decimal("0.1")
        kappa = Decimal(3) / 5
        L = Decimal(4).ln()
        query_k = 2 + int((2 * L / ((1 - kappa) * eps)).to_integral_value(rounding=ROUND_CEILING))
        filter_lip = Fraction(135, 169)
        log_lip = Fraction(40, 13)
        coefficient = Fraction(3, 10) / (1 - filter_lip) * log_lip
        generation = []
        for horizon in (100, 10000):
            k = 1 + ceil_fraction(coefficient * horizon / Fraction(1, 10))
            generation.append({"horizon": horizon, "state_upper_bound": k, "bit_upper_bound": bits(k)})
        n = 512
        a = (Decimal(51) / 49).ln()
        count_tolerance = eps / a
        block = int((16 * count_tolerance ** 2).to_integral_value(rounding=ROUND_FLOOR))
        complete_blocks = (n + block - 1) // block
        block_k = block * (block + 1) ** complete_blocks
        uniform_block = int(count_tolerance.to_integral_value(rounding=ROUND_FLOOR)) + 1
        uniform_separation = int((2 * count_tolerance).to_integral_value(rounding=ROUND_FLOOR)) + 1
        kl = (Decimal("0.51") * Decimal("1.02").ln()
              + Decimal("0.49") * Decimal("0.98").ln())
        return {
            "interpretation": {
                "state_counts": "nominal grid construction upper bounds, except the uniform lower bound; reachable-state counts are in numerical_experiments.json",
                "window_mse": "expected loss at each fixed query time, uniformly over times",
                "uniform_error": "absolute error on every history",
                "model_cost": "retained observation state; known model, fixed maps and clock excluded"
            },
            "hmm": {
                "hidden_flip": "1/5",
                "observation_noise": "1/10",
                "log_tolerance": str(eps),
                "query_state_upper_bound": query_k,
                "query_bit_upper_bound": bits(query_k),
                "private_phase_state_upper_bound": query_k + 2,
                "private_phase_bit_upper_bound": bits(query_k + 2),
                "conditional_next_alarm_after_alarm": str(Fraction(173, 250)),
                "two_initial_no_alarms": str(Fraction(173, 500)),
                "at_least_one_alarm_in_two": str(Fraction(327, 500)),
                "filter_lipschitz": str(filter_lip),
                "log_likelihood_lipschitz": str(log_lip),
                "generation_coefficient": str(coefficient),
                "generation": generation
            },
            "window": {
                "n": n,
                "delta": "0.02",
                "log_tolerance": str(eps),
                "slope_a": str(a),
                "count_tolerance": str(count_tolerance),
                "unconditional_event_probability": str(Decimal(2) ** (-n)),
                "one_step_kl_nats": str(kl),
                "constant_log_rms": str(a * (Decimal(n) / 4).sqrt()),
                "block_length": block,
                "complete_blocks": complete_blocks,
                "state_upper_bound": block_k,
                "bit_upper_bound": bits(block_k),
                "block_log_rms_upper_bound": str(a * Decimal(block).sqrt() / 4),
                "uniform_bit_lower_bound": n // uniform_separation,
                "uniform_block_length": uniform_block,
                "uniform_bit_upper_bound": ((n + uniform_block - 1) // uniform_block
                                            + bits(2 * uniform_block)),
                "uniform_absolute_log_error_upper_bound": str(a * (uniform_block - 1))
            }
        }


if __name__ == "__main__":
    output = Path(__file__).resolve().parent / "verification" / "application_examples.json"
    output.parent.mkdir(exist_ok=True)
    result = compute()
    output.write_text(json.dumps(result, indent=2) + "\n")
    print(json.dumps(result, indent=2))



==> anc/exact_checks.py <==
#!/usr/bin/env python3
"""Exact checks for Recursive memory for prediction and generation.

Run ``python3 exact_checks.py`` from the project directory.
The three checks are the six-history separation, the two total-KL
reachable-state counts, and the optimal two-state terminal variance gains
for all lengths 1,...,22.

Every decision uses Fraction or integer arithmetic.  Decimal arithmetic
proposes a root bracket, which exact integer powers then verify; floating-point
logarithms appear only in displayed ratios.  The one-bit dynamic program
stores its bounded score arrays as int64 and compares gains with Python
integers.
"""
from __future__ import annotations

from bisect import bisect_right
from collections import deque
from decimal import Decimal, ROUND_FLOOR, localcontext
from fractions import Fraction
from itertools import combinations
import hashlib
import json
from math import isqrt, log
from pathlib import Path
import time
import platform

import numpy as np

DIGITS = 80
S = 10**DIGITS


def ceildiv(a, b):
    return -(-a // b)


def mul(x, y):
    assert 0 <= x[0] <= x[1] and 0 <= y[0] <= y[1]
    return x[0] * y[0] // S, ceildiv(x[1] * y[1], S)


def divide_integer(x, k):
    return x[0] // k, ceildiv(x[1], k)


def display(x):
    """Exact decimal representation of an integer endpoint, without rounding."""
    return f"{x // S}.{x % S:0{DIGITS}d}"


def log1p_interval(x, terms=100):
    """Enclose log(1+x) by the positive atanh series and an explicit tail.

    With z=x/(2+x), log(1+x)=2 sum_{k>=0} z**(2k+1)/(2k+1).
    After m terms the omitted sum is bounded above by
    2*z**(2*m+1)/((2*m+1)*(1-z**2)).
    """
    z = (S * x[0] // (2*S+x[0]), ceildiv(S*x[1], 2*S+x[1]))
    assert 0 <= z[0] <= z[1] < S
    z2 = mul(z, z)
    power = z
    lower = upper = 0
    for k in range(terms):
        term = divide_integer(power, 2*k+1)
        lower += term[0]
        upper += term[1]
        power = mul(power, z2)
    tail = ceildiv(2*power[1]*S*S, (2*terms+1)*(S*S-z[1]*z[1]))
    return 2*lower, 2*upper+tail


def nominal_budget(T):
    # eps=1/10; sqrt(eps/T) has an exact integer-square enclosure.
    a = isqrt((S*S)//(10*T))
    assert (10*T)*a*a <= S*S < (10*T)*(a+1)*(a+1)
    root = (a, a+1)
    xi = log1p_interval(root)
    ln2 = log1p_interval((S, S))
    # 2 log(4)/(.4 log(1+sqrt(eps/T))) = 10 log(2)/xi.
    ratio = (10*S*ln2[0]//xi[1], ceildiv(10*S*ln2[1], xi[0]))
    mlo, mhi = ceildiv(ratio[0], S), ceildiv(ratio[1], S)
    assert mlo == mhi
    return {
        "epsilon": "1/10", "T": T,
        "ceil_argument_interval": [display(x) for x in ratio],
        "xi_interval": [display(x) for x in xi],
        "grid_intervals": mlo,
        "log_odds_grid_points": mlo+1,
        "nominal_states_including_initial_label": mlo+2,
        "nominal_bit_cost": (mlo+1).bit_length(),
        "ceil_certificate": "Both rational endpoints have the same ceiling; logarithm bounds use a positive atanh series and rigorous tail.",
    }


def root_interval(m):
    with localcontext() as ctx:
        ctx.prec = DIGITS+30
        a = int(((Decimal(2).ln()/m).exp()*S).to_integral_value(rounding=ROUND_FLOOR))
    target = 2*S**m
    # The decision rests on these exact comparisons.
    assert a**m < target < (a+1)**m
    return (a, a+1)


def psi(x, y):
    """Monotone odds updates, with exact outward integer rounding."""
    if y == 1:
        f = lambda a: (S*(S+36*a), 4*S+9*a)
    else:
        f = lambda a: (S*(9*S+4*a), 36*S+a)
    nl, dl = f(x[0])
    nh, dh = f(x[1])
    return nl//dl, ceildiv(nh, dh)


def certify(T):
    record = nominal_budget(T)
    m = record["grid_intervals"]
    r = root_interval(m)
    r2, r4 = mul(r, r), None
    r4 = mul(r2, r2)
    power = (S, S)
    points, thresholds = [], []
    for j in range(m+1):
        points.append(divide_integer(power, 4))
        if j < m:
            thresholds.append(divide_integer(mul(power, r2), 4))
            power = mul(power, r4)
    # Exact known endpoints may tighten the interval enclosures.
    assert points[0][0] <= S//4 <= points[0][1]
    assert points[-1][0] <= 4*S <= points[-1][1]
    points[0], points[-1] = (S//4, S//4), (4*S, 4*S)
    assert all(thresholds[j][1] < thresholds[j+1][0] for j in range(m-1))
    middles = [(l+h)//2 for l,h in thresholds]
    reached, todo = {-1}, deque([-1])
    edges, margins = [], []
    while todo:
        i = todo.popleft()
        point = (S, S) if i == -1 else points[i]
        for y in (0, 1):
            interval = psi(point, y)
            j = bisect_right(middles, (interval[0]+interval[1])//2)
            edge_margins = []
            if j > 0:
                gap = interval[0]-thresholds[j-1][1]
                assert gap > 0, (T, i, y, j, "lower boundary")
                edge_margins.append(gap)
            if j < m:
                gap = thresholds[j][0]-interval[1]
                assert gap > 0, (T, i, y, j, "upper boundary")
                edge_margins.append(gap)
            margins.extend(edge_margins)
            edges.append({"from": i, "symbol": y, "to": j,
                          "output_odds_interval_integer_numerators": [str(x) for x in interval],
                          "minimum_boundary_gap_integer_numerator": str(min(edge_margins))})
            if j not in reached:
                reached.add(j)
                todo.append(j)
    minimum = min(margins)
    midpoint_index = m//2 if m % 2 == 0 else None
    record.update({
        "status": "certified",
        "interval_precision_decimal_digits": DIGITS,
        "interval_denominator": str(S),
        "root_definition": f"r=2^(1/{m})",
        "root_bracket_integer_numerators": [str(a) for a in r],
        "root_bracket_certificate": f"a^{m} < 2*(10^{DIGITS})^{m} < (a+1)^{m}",
        "grid_odds_definition": "r^(4*j)/4, j=0,...,m",
        "rounding_boundary_odds_definition": "r^(4*j+2)/4, j=0,...,m-1",
        "rounding_rule": "nearest in log odds, ties toward larger belief; all reached comparisons are strict",
        "initial_label": -1,
        "initial_odds": "1",
        "reachable_grid_states": len(reached)-1,
        "reachable_total_states_including_initial_label": len(reached),
        "reachable_bit_cost": (len(reached)-1).bit_length(),
        "reachable_indices": sorted(reached),
        "grid_odds_one_index_if_present": midpoint_index,
        "grid_odds_one_index_reached_after_observation": midpoint_index in reached if midpoint_index is not None else False,
        "certified_edge_count": len(edges),
        "minimum_certified_odds_boundary_margin": display(minimum),
        "minimum_certified_odds_boundary_margin_integer_numerator": str(minimum),
        "largest_grid_interval_width": display(max(h-l for l,h in points)),
        "edges": sorted(edges, key=lambda e:(e["from"],e["symbol"])),
        "scope": "Complete forward closure from a fixed exact initial belief under both symbols, with a separate initial label. Restriction to the closed set preserves every history and generated future law.",
    })
    return record


def predictive_update(u, symbol):
    """Two-regime model update from P(H_t=1|past) to P(H_(t+1)=1|past,Y_t)."""
    e0, e1 = ((Fraction(1, 10), Fraction(9, 10)) if symbol == "1"
              else (Fraction(9, 10), Fraction(1, 10)))
    probability = (1-u)*e0 + u*e1
    posterior = u*e1/probability
    return Fraction(1, 5) + Fraction(3, 5)*posterior, probability


def six_history_certificate():
    histories = ["00000", "00010", "01110", "00001", "11101", "01011"]
    expected = [Fraction(716437, 3285890), Fraction(200893, 680450),
                Fraction(174973, 473090), Fraction(781933, 1243010),
                Fraction(479557, 680450), Fraction(246013, 319490)]
    words = ["0", "1", "00", "01", "10", "11"]
    beliefs, laws = {}, {}
    for history, target in zip(histories, expected):
        u = Fraction(1, 2)
        for symbol in history:
            u, _ = predictive_update(u, symbol)
        assert u == target
        beliefs[history] = u
        laws[history] = {}
        for word in words:
            v, probability = u, Fraction(1)
            for symbol in word:
                v, step_probability = predictive_update(v, symbol)
                probability *= step_probability
            laws[history][word] = probability
        assert laws[history]["00"] == (333-320*u)/500
        assert laws[history]["01"] == (117-80*u)/500
        assert laws[history]["10"] == (37+80*u)/500
        assert laws[history]["11"] == (13+320*u)/500
        assert laws[history]["0"] + laws[history]["1"] == 1
        assert sum(laws[history][w] for w in words if len(w) == 2) == 1

    # exp(x) < 1+x+(x*x/2)/(1-x/3), x=1/5: after the quadratic
    # term every ratio in the exponential series is at most x/3,
    # with strict inequality after the first omitted ratio.
    x = Fraction(1, 5)
    threshold = 1+x+(x*x/2)/(1-x/3)
    assert threshold == Fraction(171, 140)
    pairs, exact_ratios = [], []
    for h, k in combinations(histories, 2):
        candidates = []
        for word in words:
            p, q = laws[h][word], laws[k][word]
            candidates.append((p/q, word, h, k) if p >= q else (q/p, word, k, h))
        ratio, word, numerator_history, denominator_history = max(candidates)
        assert ratio > threshold
        exact_ratios.append(ratio)
        pairs.append({
            "histories": [h, k], "word": word,
            "numerator_history": numerator_history,
            "denominator_history": denominator_history,
            "max_ratio": str(ratio),
            "log_ratio_for_display_only": log(float(ratio)),
        })
    minimum = min(exact_ratios)
    gap = threshold.denominator*minimum.numerator-threshold.numerator*minimum.denominator
    assert minimum == Fraction(422842040885, 345978333749)
    assert gap == 35590652821
    return {
        "status": "passed", "history_length": 5, "histories": histories,
        "beliefs": {h: str(u) for h, u in beliefs.items()},
        "future_word_laws": {h: {w: str(p) for w, p in row.items()} for h, row in laws.items()},
        "pair_count": len(pairs), "pairwise_maxima": pairs,
        "minimum_ratio": str(minimum),
        "minimum_log_separation_for_display_only": log(float(minimum)),
        "epsilon": "1/10", "exp_twice_epsilon_upper_bound": str(threshold),
        "positive_integer_cross_product_gap": gap,
        "conclusion": "At least six states (three bits) for uniform event queries; at least six states for uniform word generation whenever T>=2.",
        "scope": "All histories have the same length. The bound concerns uniform log-probability error.",
    }


def transition_table_envelope(previous):
    """Independent direct enumeration of the 16 last-step maps.

    At old output count n, both signs of the maximal score are attainable
    by complementing every input.  The affine update therefore attains
    its maximal absolute score at one of those two signs.
    """
    M = len(previous)-1
    result = np.full(2*M+1, -1, dtype=np.int64)
    comparisons = 0
    for n, score in enumerate(previous):
        for mask in range(16):
            f00, f01, f10, f11 = [(mask >> j) & 1 for j in range(4)]
            a0, a1 = f00+f01, f10+f11
            b0, b1 = f01-f00, f11-f10
            k = a0*(M-n)+a1*n
            for sign in (-1, 1):
                value = abs((a1-a0)*sign*int(score)+b0*(M-n)+b1*n)
                result[k] = max(int(result[k]), value)
                comparisons += 1
    assert np.all(result >= 0)
    return result, comparisons


def one_bit_certificate(max_length=22):
    """Exact dynamic program, with no enumeration of whole program sequences.

    D_m(n) is the largest absolute centered-score numerator among programs
    with exactly n output-one words.  Complementing the final state gives
    D_m(n)=D_m(2**m-n); complementing every input preserves n and reverses
    the score.  This makes one extremum per output count sufficient.
    The recurrence is derived in the manuscript's computational appendix.
    """
    assert 1 <= max_length <= 22
    previous = np.zeros(2, dtype=np.int64)
    records = []
    total_cross_products = 0
    explicit_transition_checks = 0
    for m in range(1, max_length+1):
        M = len(previous)-1
        n = np.arange(M+1, dtype=np.int64)
        current = np.empty(2*M+1, dtype=np.int64)
        current[:M+1] = previous+n
        current[M:] = previous+M-n
        current[::2] = np.maximum(current[::2], 2*previous)
        assert np.array_equal(current, current[::-1])
        assert int(current.max()) <= m*(2**m)
        assert m*(2**m) < np.iinfo(np.int64).max
        direct_checks = 0
        if m <= 10:
            independently, direct_checks = transition_table_envelope(previous)
            assert np.array_equal(current, independently)
            explicit_transition_checks += direct_checks
        N = 2*M
        optimum = (Fraction(N-1, 2*N+1) if m % 2 == 0
                   else Fraction(2*N-1, 4*N+4))
        maximizing = []
        smallest_positive_slack = None
        for k in range(1, M+1):
            score = int(current[k])
            # These products use Python integers, which have arbitrary precision.
            slack = 4*k*(N-k)*optimum.numerator-score*score*optimum.denominator
            assert slack >= 0, (m, k, score, str(optimum))
            if slack == 0:
                maximizing.append(k)
            elif smallest_positive_slack is None or slack < smallest_positive_slack:
                smallest_positive_slack = slack
        assert maximizing
        total_cross_products += M
        records.append({
            "m": m, "input_words": N, "exact_optimum": str(optimum),
            "maximizing_counts_at_most_half": maximizing,
            "counts_checked_up_to_output_complement": M,
            "smallest_positive_integer_comparison_slack": smallest_positive_slack,
            "direct_last_transition_comparisons": direct_checks,
            "score_array_sha256_little_endian_int64": hashlib.sha256(current.astype("<i8", copy=False).tobytes()).hexdigest(),
        })
        previous = current
    if max_length == 22:
        assert records[-1]["exact_optimum"] == "1398101/2796203"
    return {
        "status": "passed", "max_length": max_length,
        "method": "Exact dynamic program over output-one counts and maximal absolute centered-score numerators; all sixteen time-varying transitions are covered by the affine score recurrence.",
        "initial_values": "D_0(0)=D_0(1)=0; relabeling the fixed initial state does not change the program class.",
        "total_exact_gain_comparisons": total_cross_products,
        "independent_direct_last_transition_comparisons": explicit_transition_checks,
        "scope": "All deterministic two-state programs with a free clock, fixed initial state, independent fair bits, and one terminal query, for m=1,...,22.",
        "conclusion": "V_m(1)=J_m^alt for every m=1,...,22 at a single terminal time.",
        "records": records,
    }


def main():
    started = time.perf_counter()
    six = six_history_certificate()
    grids = [certify(T) for T in (100, 10000)]
    assert [r["nominal_states_including_initial_label"] for r in grids] == [225, 2198]
    assert [r["reachable_total_states_including_initial_label"] for r in grids] == [51, 183]
    one_bit = one_bit_certificate()
    output = {
        "status": "passed",
        "purpose": "Exact checks of the six-history separation, the total-KL reachable-state counts, and the optimal two-state terminal gains.",
        "model": {"transition": [["4/5", "1/5"], ["1/5", "4/5"]],
                  "emission_one": ["1/10", "9/10"], "initial_hidden_probability": "1/2", "kappa": "3/5"},
        "environment": {"python": platform.python_version(), "numpy": np.__version__},
        "script_sha256": hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
        "six_history_certificate": six,
        "total_kl_grid_certificates": {
            "status": "passed",
            "arithmetic": "Outward-rounded rational intervals with denominator 10^80; exact integer root brackets, ceilings, and transition decisions.",
            "construction": "2+ceil(2 log(4)/((1-kappa) log(1+sqrt(epsilon/T)))) nominal states, epsilon=1/10.",
            "results": grids,
        },
        "one_bit_terminal_optimality": one_bit,
        "runtime_seconds": time.perf_counter()-started,
    }
    path = Path(__file__).resolve().parent/"verification"/"exact_checks.json"
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(output, ensure_ascii=False, indent=2)+"\n")
    summary = {"status": output["status"], "six_history_pairs": six["pair_count"],
               "minimum_log_separation": six["minimum_log_separation_for_display_only"],
               "total_kl_states": [{"T": r["T"], "nominal": r["nominal_states_including_initial_label"],
                                     "reachable": r["reachable_total_states_including_initial_label"],
                                     "bits": r["reachable_bit_cost"]} for r in grids],
               "one_bit_max_length": one_bit["max_length"],
               "exact_gain_comparisons": one_bit["total_exact_gain_comparisons"],
               "runtime_seconds": output["runtime_seconds"], "output": str(path)}
    print(json.dumps(summary, ensure_ascii=False, indent=2))


if __name__ == "__main__":
    main()



==> anc/experiments.py <==
"""Sliding-window computations for Recursive memory for prediction and generation.

Conditional event probabilities are evaluated by their exact formulas. The
stationary trajectory measures approximation errors at successive query times.
Run: python3 experiments.py
"""
from __future__ import annotations

import itertools
import json
import math
from collections import deque
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

ROOT = Path(__file__).resolve().parent
(ROOT / "figures").mkdir(exist_ok=True)
(ROOT / "verification").mkdir(exist_ok=True)

plt.rcParams.update({
    "font.family": "serif",
    "font.serif": ["STIXGeneral", "DejaVu Serif"],
    "mathtext.fontset": "stix",
    "font.size": 8.5,
    "axes.labelsize": 8.5,
    "axes.titlesize": 9,
    "xtick.labelsize": 7.5,
    "ytick.labelsize": 7.5,
    "legend.fontsize": 7.5,
    "axes.linewidth": 0.6,
    "axes.spines.top": False,
    "axes.spines.right": False,
    "xtick.major.width": 0.6,
    "ytick.major.width": 0.6,
    "xtick.minor.width": 0.4,
    "ytick.minor.width": 0.4,
    "pdf.fonttype": 42,
    "ps.fonttype": 42,
    "savefig.dpi": 300,
})


def save_figure(fig, name):
    """Write a vector PDF and a 300-dpi preview at the declared paper size."""
    fig.savefig(ROOT / "figures" / f"{name}.pdf")
    fig.savefig(ROOT / "figures" / f"{name}.png", dpi=300)


def kl_fair(delta):
    return 0.5 * ((1 + delta) * math.log1p(delta)
                  + (1 - delta) * math.log1p(-delta))


def log_success(window, delta):
    n, k = len(window), sum(window)
    return n * math.log((1 - delta) / 2) + k * math.log((1 + delta)/(1 - delta))


class UniformCount:
    """Block error feedback with an external clock.

The retained state is a binary deque and an integer counter; n, B and t are
parameters and the clock.
"""
    def __init__(self, n, B):
        self.n, self.B, self.t = n, B, 0
        self.M = math.ceil(n/B)
        self.bits = deque(maxlen=self.M)
        self.A = 0

    def update(self, x):
        self.t += 1
        self.A += int(x)
        if self.t % self.B == 0:
            q, self.A = divmod(self.A, self.B)
            assert q in (0, 1)
            self.bits.append(q)
        if self.t < self.n:
            return None
        k = self.t // self.B
        j = (self.t-self.n) // self.B
        needed = k-j
        W = sum(list(self.bits)[-needed:]) if needed else 0
        old_phase = (self.t-self.n) % self.B
        return self.B*W + self.A - (self.B-1+old_phase)/2


class MeanSquareCount:
    """Exact completed-block sums and a conditional mean for the oldest part.

For a stationary iid-fair block of B bits, the per-time MSE is exactly
u(B-u)/(4B), where u=(t-n) mod B. The same marginal calculation applies to
the lag-n process whenever B <= n.
"""
    def __init__(self, n, B):
        self.n, self.B, self.t = n, B, 0
        self.completed = deque(maxlen=math.ceil(n/B))
        self.current = 0

    def update(self, x):
        self.t += 1
        self.current += int(x)
        if self.t % self.B == 0:
            self.completed.append(self.current)
            self.current = 0
        if self.t < self.n:
            return None
        k = self.t // self.B
        j = (self.t-self.n) // self.B
        num = k-j
        vals = list(self.completed)[-num:] if num else []
        old_phase = (self.t-self.n) % self.B
        if not vals:
            raise ValueError("This implementation assumes B <= n.")
        return sum(vals) + self.current - (old_phase/self.B)*vals[0]


def exhaustive_checks():
    out = {}
    delta = 0.2
    inv_error = 0.0
    event_error = 0.0
    for n in range(1, 8):
        inbound = np.zeros(2**n)
        for w in itertools.product((0,1), repeat=n):
            for x in (0,1):
                p = (1+delta)/2 if x == w[0] else (1-delta)/2
                nxt = w[1:]+(x,)
                idx = sum(bit << (n-1-i) for i,bit in enumerate(nxt))
                inbound[idx] += p/(2**n)
            cur, lp = w, 0.0
            for _ in range(n):
                lp += math.log((1+delta)/2 if cur[0] else (1-delta)/2)
                cur = cur[1:]+(1,)
            event_error = max(event_error, abs(lp-log_success(w,delta)))
        inv_error = max(inv_error, float(np.max(np.abs(inbound-2**(-n)))))
    out["stationary_uniform_error_n_le_7"] = inv_error
    out["event_formula_max_log_error_n_le_7"] = event_error

    n, delta, eps = 12, 0.04, 0.1
    a = math.log((1+delta)/(1-delta))
    L = math.floor(2*eps/a)+1
    m = n//L
    words = [tuple(x for b in code for x in [b]*L)+(0,)*(n-m*L)
             for code in itertools.product((0,1),repeat=m)]
    min_sep = float("inf")
    pairs = 0
    for x,y in itertools.combinations(words,2):
        # Keep the rightmost unequal block and the equal suffix.
        block = max(i for i in range(m) if x[i*L] != y[i*L])
        shift = block*L
        xx, yy = x[shift:]+(0,)*shift, y[shift:]+(0,)*shift
        sep = abs(log_success(xx,delta)-log_success(yy,delta))
        min_sep = min(min_sep,sep)
        assert sep > 2*eps
        pairs += 1
    out["block_code_witness"] = dict(n=n,delta=delta,epsilon=eps,L=L,
        codewords=len(words),pairs=pairs,min_log_separation=min_sep,
        required_separation=2*eps)

    checks, max_ratio = 0, 0.0
    for n in range(2,8):
        for B in range(1,n+1):
            for seq in itertools.product((0,1),repeat=11):
                alg = UniformCount(n,B)
                for t,x in enumerate(seq,1):
                    est = alg.update(x)
                    if est is not None:
                        err=abs(est-sum(seq[t-n:t]))
                        assert err <= B-1+1e-12
                        if B > 1:
                            max_ratio = max(max_ratio,err/(B-1))
                        checks += 1
    out["uniform_algorithm_exhaustive"] = dict(checks=checks,
        max_error_divided_by_bound=max_ratio,stream_length=11,n_max=7)

    mse_checks=[]
    for B in range(2,10):
        for u in range(B):
            errors=[]
            for bits in itertools.product((0,1),repeat=B):
                errors.append((sum(bits[:u])-u*sum(bits)/B)**2)
            mse=float(np.mean(errors))
            exact=u*(B-u)/(4*B)
            assert abs(mse-exact)<1e-12
            mse_checks.append(abs(mse-exact))
    out["block_conditional_mean_max_mse_formula_error"] = max(mse_checks)
    return out


def simulate(seed=20261027):
    rng=np.random.default_rng(seed)
    n, delta, eps, steps = 512, 0.02, 0.10, 120000
    a=math.log((1+delta)/(1-delta))
    E=eps/a
    B_unif=max(1,math.floor(E)+1)
    B_mse=min(n,max(1,math.floor(16*E*E)))
    init=rng.integers(0,2,n,dtype=np.int8)
    seq=list(map(int,init))
    for t in range(steps):
        old=seq[t]
        same=bool(rng.random()<(1+delta)/2)
        seq.append(old if same else 1-old)
    uni=UniformCount(n,B_unif)
    mse=MeanSquareCount(n,B_mse)
    window=deque(maxlen=n)
    counts,err_mean,err_fair,err_uni,err_mse=[],[],[],[],[]
    for t,x in enumerate(seq,1):
        window.append(x)
        u=uni.update(x)
        v=mse.update(x)
        if t>=n:
            k=sum(window)
            counts.append(k)
            err_mean.append(a*(n/2-k))
            err_fair.append(-n*math.log(2)-log_success(window,delta))
            err_uni.append(a*(u-k))
            err_mse.append(a*(v-k))
    arrays={"best_constant_log":np.array(err_mean),
            "fair_product":np.array(err_fair),
            "uniform_stream":np.array(err_uni),
            "mse_stream":np.array(err_mse)}
    metrics={name:{"rmse":float(np.sqrt(np.mean(v*v))),
                   "max_absolute_log_error":float(np.max(np.abs(v))),
                   "fraction_above_epsilon":float(np.mean(np.abs(v)>eps))}
             for name,v in arrays.items()}
    lower_bits=math.floor(n/(math.floor(2*eps/a)+1))
    result={"seed":seed,"n":n,"delta":delta,"epsilon":eps,
            "samples":len(counts),"one_step_kl_nats":kl_fair(delta),
            "one_step_max_log_error":-math.log1p(-delta),
            "unconditional_event_log10_probability":-n*math.log10(2),
            "uniform_lower_bits":lower_bits,
            "uniform_B":B_unif,"mse_B":B_mse,
            "uniform_upper_bits_free_clock":math.ceil(n/B_unif)+math.ceil(math.log2(2*B_unif)),
            "mse_upper_bits_free_clock":math.ceil(math.log2(B_mse)+math.ceil(n/B_mse)*math.log2(B_mse+1)),
            "mse_worst_phase_rmse_bound":a*math.sqrt(B_mse)/4,
            "best_constant_exact_rmse":a*math.sqrt(n)/2,
            "metrics":metrics}

    fig,axs=plt.subplots(1,2,figsize=(5.4,3.0),
                         gridspec_kw={"width_ratios":[1.55,1.0]})
    fig.subplots_adjust(left=.105,right=.985,bottom=.29,top=.88,wspace=.40)
    take=slice(5000,8000)
    times=n+np.arange(take.start,take.stop)
    colors=["#747474","#245980","#ac5629"]
    axs[0].plot(times,arrays["best_constant_log"][take],color=colors[0],lw=.7,label="Constant")
    axs[0].plot(times,arrays["uniform_stream"][take],color=colors[1],lw=.7,label="Uniform")
    axs[0].plot(times,arrays["mse_stream"][take],color=colors[2],lw=.75,
                ls=(0,(4,1.5)),label="Mean square")
    axs[0].axhline(eps,ls=":",c="black",lw=.7,label=r"$\pm\varepsilon$")
    axs[0].axhline(-eps,ls=":",c="black",lw=.7)
    axs[0].set(xlim=(times[0],times[-1]),
               xlabel=rf"Observation time $t$"+"\n"+f"(excerpt: {times[0]}\u2013{times[-1]})",
               ylabel=r"$\widehat{\ell}_t-\ell_t$")
    axs[0].set_title("(a) Sample-path excerpt",loc="left",pad=7)
    axs[0].set_xticks([6000,7000,8000])
    names=["Constant","Uniform","Mean\nsquare"]
    vals=[metrics[k]["rmse"] for k in ["best_constant_log","uniform_stream","mse_stream"]]
    bars=axs[1].bar(names,vals,color=colors,width=.6,edgecolor="black",linewidth=.4)
    for bar,hatch,value in zip(bars,["","///",".."],vals):
        bar.set_hatch(hatch)
        label_y=value+.012
        if abs(label_y-eps)<.025:
            label_y=eps+.012
        axs[1].text(bar.get_x()+bar.get_width()/2,label_y,f"{value:.3f}",
                    ha="center",va="bottom",fontsize=7.5)
    axs[1].axhline(eps,ls=":",c="black",lw=.7)
    axs[1].set(ylabel="Sample-path RMS log error",ylim=(0,max(vals)*1.18))
    axs[1].set_title("(b) RMS log error",loc="left",pad=7)
    axs[1].tick_params(axis="x",length=0,pad=5)
    handles,labels=axs[0].get_legend_handles_labels()
    fig.legend(handles,labels,loc="lower center",bbox_to_anchor=(.53,.015),
               ncol=4,frameon=False,handlelength=2.2,columnspacing=1.5)
    save_figure(fig,"risk_memory_tradeoff")
    plt.close(fig)
    return result


def positive_hmm_geometry():
    # State is the hidden-state posterior at the present time; transition is
    # applied before the next emission. A future all-ones likelihood vector
    # is v_T = (A D_1)^T 1. Rescaling v at each step prevents underflow.
    delta=.04
    emission=np.array([(1+delta)/2,(1-delta)/2])
    horizons=np.unique(np.r_[np.arange(1,20),np.geomspace(20,3000,130).astype(int)])
    flips=[0.0,.0001,.001,.01,.1]
    curves={}
    for flip in flips:
        A=np.array([[1-flip,flip],[flip,1-flip]])
        v=np.ones(2)
        pts=[]
        hset=set(map(int,horizons))
        for t in range(1,int(horizons[-1])+1):
            v=A@(emission*v)
            v/=v.max()
            if t in hset:
                pts.append(float(math.log(v[0])-math.log(v[1])))
        curves[str(flip)]=pts
    fig,ax=plt.subplots(figsize=(5.4,3.15))
    fig.subplots_adjust(left=.135,right=.985,bottom=.17,top=.96)
    colors=["#151515","#245980","#ac5629","#4b735c","#795c8a"]
    styles=[(0,(5,2)),"-",(0,(4,1,1,1)),(0,(2,1)),":"]
    labels=[r"$r=0$",r"$r=10^{-4}$",r"$r=10^{-3}$",r"$r=10^{-2}$",r"$r=10^{-1}$"]
    for (flip,curve),color,style,label in zip(curves.items(),colors,styles,labels):
        ax.plot(horizons,curve,label=label,color=color,ls=style,
                lw=1.15 if float(flip)==0 else 1.0)
    ax.set_xscale("log")
    ax.set_yscale("log")
    ax.set(xlabel=r"Future horizon $T$",ylabel="All-ones log likelihood ratio",
           xlim=(1,3000),ylim=(.05,300))
    ax.grid(axis="y",which="major",color=".88",lw=.45)
    ax.legend(loc="upper left",frameon=False,fontsize=8,handlelength=3.0)
    save_figure(fig,"hmm_horizon_saturation")
    plt.close(fig)
    return dict(delta=delta,horizons=horizons.tolist(),curves=curves,
                description="Exact likelihood ratios from a normalized 2x2 matrix recurrence.")


if __name__=="__main__":
    checks=exhaustive_checks()
    simulation=simulate()
    geometry=positive_hmm_geometry()
    result={"verification":checks,"simulation":simulation,"hmm_geometry":geometry}
    (ROOT/"verification"/"results.json").write_text(json.dumps(result,indent=2)+"\n")
    print(json.dumps({"verification":checks,"simulation":simulation},indent=2))


==> anc/finite_buffer.py <==
#!/usr/bin/env python3
"""Finite-buffer centered-carry implementation and invariant checks.

The transition and output maps read an external clock. The retained state is
(buffer, count, A): buffer is an H-bit padded integer, count is in 0..M, and A
is the bounded residual counter. A separate test oracle keeps exact cumulative
sums, boundary Q values and uncompressed queues.

Run: python finite_buffer.py
The checks cover finite storage, exact residuals, output formulas, and overflow
recovery. The implementation uses only the Python standard library.
"""

from __future__ import annotations

import argparse
import itertools
import json
import math
import random
from fractions import Fraction
from pathlib import Path


class FiniteBufferCounter:
    """All-time count estimator in the regime 1 <= E < sqrt(n)/2.

    A signed d is encoded as |d| ones, zero, sign (0 nonnegative, 1 negative).
    Unused low bits of the fixed-width buffer are zero. The number of codewords
    determines the used length, including zero codewords encoded as ``00``.
    A capacity override selects a stress-test configuration for overflow recovery.
    """

    __slots__ = ("n", "E", "b", "q", "M", "H", "mask", "buffer", "count", "A")

    def __init__(self, n: int, E: float, capacity: int | None = None):
        if not isinstance(n, int) or n < 1:
            raise ValueError("n must be a positive integer")
        if not math.isfinite(E) or not (1 <= E and E * E < n / 4):
            raise ValueError("the reference requires 1 <= E and E**2 < n/4")
        self.n, self.E = n, E
        self.b, self.q = math.floor(E * E), math.floor(E)
        self.M = (n + self.b - 1) // self.b
        formal_capacity = math.ceil(8 * self.M + 64 * math.log(2 * n))
        self.H = formal_capacity if capacity is None else capacity
        if not isinstance(self.H, int) or self.H < 2 * self.M:
            raise ValueError("capacity must accommodate M virtual zero codewords")
        self.mask = (1 << self.H) - 1
        self.buffer = 0
        self.count = self.M  # M virtual zero increments, each encoded as 00.
        self.A = 0

    def _word(self, start: int) -> tuple[int, int]:
        """Decode one word starting at its offset from the most significant bit."""
        position = start
        magnitude = 0
        while position < self.H and (self.buffer >> (self.H - position - 1)) & 1:
            magnitude += 1
            position += 1
        if position + 1 >= self.H:
            raise AssertionError("truncated unary/sign code")
        position += 1  # zero delimiter
        sign = (self.buffer >> (self.H - position - 1)) & 1
        position += 1
        if magnitude == 0 and sign:
            raise AssertionError("noncanonical negative zero")
        return (-magnitude if sign else magnitude), position

    def decode(self) -> tuple[list[int], int]:
        """Read-only decoding."""
        words: list[int] = []
        position = 0
        for _ in range(self.count):
            value, position = self._word(position)
            words.append(value)
        return words, position

    def update(self, bit: int, t: int) -> tuple[int | None, bool]:
        """Read X_t at time t=1,2,....

        Returns (emitted_increment, overflow) for the tests.
        """
        if bit not in (0, 1) or not isinstance(t, int) or t < 1:
            raise ValueError("expected a binary observation and positive time")
        self.A += 2 * bit - 1
        if t % self.b:
            return None, False

        increment = self.A // self.q  # mathematical floor, including negatives
        self.A -= self.q * increment

        if self.count == self.M:
            _, first_length = self._word(0)
            self.buffer = (self.buffer << first_length) & self.mask
            self.count -= 1
        _, used = self.decode()
        code_length = abs(increment) + 2
        if used + code_length > self.H:
            self.buffer = 0
            self.count = 0
            # Keep A: future increments must remain exact.
            return increment, True

        code = (((1 << abs(increment)) - 1) << 2) | int(increment < 0)
        self.buffer |= code << (self.H - used - code_length)
        self.count += 1
        return increment, False

    @property
    def valid(self) -> bool:
        return self.count == self.M

    def estimate_count(self, t: int) -> Fraction:
        """Clipped ideal estimate if full; constant fallback if rebuilding."""
        if t < self.n:
            raise ValueError("queries start at t=n")
        if not self.valid:
            return Fraction(self.n, 2)
        k, j = t // self.b, (t - self.n) // self.b
        needed = k - j
        assert 0 <= needed <= self.M
        words, _ = self.decode()
        W = sum(words[-needed:]) if needed else 0
        value = Fraction(2 * self.n + 2 * (self.q * W + self.A) - (self.q - 1), 4)
        return max(Fraction(0), min(Fraction(self.n), value))

    def state_bit_bound(self) -> int:
        return self.H + self.M.bit_length() + (self.q + 2 * self.b - 1).bit_length()


def check_stream(bits: list[int], n: int, E: float, capacity: int | None = None) -> dict:
    """Independent unlimited cumulative-sum oracle against every transition."""
    counter = FiniteBufferCounter(n, E, capacity)
    cumulative = [0]
    boundary_Q = [0]
    increments: list[int] = []
    reset_at: int | None = None
    last_overflow: int | None = None
    stats = {
        "updates": 0, "queries": 0, "valid_queries": 0,
        "fallback_queries": 0, "overflows": 0, "recoveries": 0,
        "overflow_while_invalid": 0, "overflows_with_nonzero_residual": 0,
        "max_used_bits": 0, "capacity_bits": counter.H,
        "state_bit_bound": counter.state_bit_bound(),
        "n": n, "E": E, "b": counter.b, "q": counter.q, "M": counter.M,
    }
    for t, bit in enumerate(bits, 1):
        was_valid = counter.valid
        emitted, overflow = counter.update(bit, t)
        cumulative.append(cumulative[-1] + 2 * bit - 1)
        k = t // counter.b
        if t % counter.b == 0:
            Q = cumulative[t] // counter.q
            expected_increment = Q - boundary_Q[-1]
            assert emitted == expected_increment, (t, emitted, expected_increment)
            boundary_Q.append(Q)
            increments.append(expected_increment)
            if overflow:
                stats["overflows"] += 1
                stats["overflow_while_invalid"] += int(not was_valid)
                stats["overflows_with_nonzero_residual"] += int(counter.A != 0)
                reset_at = last_overflow = k
            elif not was_valid and counter.valid:
                stats["recoveries"] += 1
        else:
            assert emitted is None and not overflow

        # Exact comparison.
        assert counter.A == cumulative[t] - counter.q * boundary_Q[k]
        assert -(counter.b - 1) <= counter.A <= counter.q + counter.b - 2
        assert 0 <= counter.buffer <= counter.mask
        assert 0 <= counter.count <= counter.M
        words, used = counter.decode()
        assert used == sum(abs(d) + 2 for d in words)
        assert used <= counter.H
        if used < counter.H:
            assert counter.buffer & ((1 << (counter.H - used)) - 1) == 0
        if reset_at is None:
            expected_words = ([0] * counter.M + increments)[-counter.M:]
        else:
            expected_words = increments[reset_at:][-counter.M:]
        assert words == expected_words, (t, words, expected_words)
        if not counter.valid:
            assert last_overflow is not None and k - last_overflow < counter.M
        stats["max_used_bits"] = max(stats["max_used_bits"], used)
        stats["updates"] += 1

        if t >= n:
            stats["queries"] += 1
            estimate = counter.estimate_count(t)
            if counter.valid:
                j = (t - n) // counter.b
                W = boundary_Q[k] - boundary_Q[j]
                ideal = Fraction(2 * n + 2 * (counter.q * W + counter.A) - (counter.q - 1), 4)
                ideal = max(Fraction(0), min(Fraction(n), ideal))
                assert estimate == ideal, (t, estimate, ideal)
                stats["valid_queries"] += 1
            else:
                assert estimate == Fraction(n, 2)
                stats["fallback_queries"] += 1
            assert 0 <= estimate <= n
    return stats


def lag_stream(n: int, delta: float, length: int, rng: random.Random) -> list[int]:
    bits = [rng.randrange(2) for _ in range(min(n, length))]
    for t in range(n, length):
        innovation = int(rng.random() < (1 - delta) / 2)
        bits.append(bits[t - n] ^ innovation)
    return bits


def run_checks() -> dict:
    # Codec checks include zero, both signs, and prefix-freeness.
    codes = {}
    for d in range(-32, 33):
        code = "1" * abs(d) + "0" + ("1" if d < 0 else "0")
        codes[d] = code
        c = FiniteBufferCounter(17, 2.0)
        c.buffer = int(code, 2) << (c.H - len(code))
        c.count = 1
        assert c.decode() == ([d], len(code))
    assert len(set(codes.values())) == len(codes)
    assert all(not b.startswith(a) for a in codes.values() for b in codes.values() if a != b)

    exhaustive = {"streams": 0, "updates": 0, "queries": 0}
    for bits in itertools.product((0, 1), repeat=12):
        stats = check_stream(list(bits), 10, 1.5)
        exhaustive["streams"] += 1
        exhaustive["updates"] += stats["updates"]
        exhaustive["queries"] += stats["queries"]

    rng = random.Random(20261027)
    random_cases = []
    for n, E in [(17, 2.0), (53, 3.0), (128, 5.0), (257, 4.2), (512, 2.499666631103657)]:
        for source in ("iid", "lag_0.02", "lag_0.5"):
            length = 12 * n + 73
            if source == "iid":
                bits = [rng.randrange(2) for _ in range(length)]
            else:
                bits = lag_stream(n, float(source.split("_")[1]), length, rng)
            stats = check_stream(bits, n, E)
            stats["source"] = source
            random_cases.append(stats)

    # Minimal viable capacity forces overflow. Balanced blocks then rebuild the
    # queue, including after several resets while already invalid.
    balanced = [0, 1, 0, 1]
    forced_bits = balanced * 6 + [1] * 32 + balanced * 12 + [0] * 32 + balanced * 12
    forced = check_stream(forced_bits, 17, 2.0, capacity=10)
    assert forced["overflows"] >= 4 and forced["recoveries"] >= 2
    assert forced["overflow_while_invalid"] >= 1
    assert forced["fallback_queries"] > 0 and forced["valid_queries"] > 0

    # q=3 gives nonzero boundary residues: this catches an incorrect A reset.
    forced_residual_bits = [1] * 180 + ([1, 0] * 120)
    forced_residual = check_stream(forced_residual_bits, 53, 3.2, capacity=12)
    assert forced_residual["overflows_with_nonzero_residual"] > 0
    assert forced_residual["recoveries"] > 0

    tiny_random = []
    for source in ("iid", "lag_0.02", "lag_0.5"):
        bits = ([rng.randrange(2) for _ in range(10000)] if source == "iid"
                else lag_stream(17, float(source.split("_")[1]), 10000, rng))
        stats = check_stream(bits, 17, 2.0, capacity=12)
        stats["source"] = source
        assert stats["overflows"] > 0 and stats["recoveries"] > 0
        tiny_random.append(stats)

    # Cold start with n not divisible by b: the first valid query uses only
    # actual increments although the full queue still contains virtual zeros.
    startup = check_stream([0, 1] * 9, 17, 2.0)
    assert startup["valid_queries"] == 2 and startup["overflows"] == 0

    all_cases = random_cases + [forced, forced_residual, startup] + tiny_random
    return {
        "status": "passed",
        "seed": 20261027,
        "purpose": "Exact implementation invariants for code capacity, residuals, query outputs, and overflow recovery.",
        "retained_state": ["H-bit padded unary/sign buffer", "codeword count 0..M", "bounded residual A"],
        "free_clock": True,
        "codec": {"signed_values_checked": len(codes), "prefix_free": True},
        "exhaustive": exhaustive,
        "formal_capacity_cases": random_cases,
        "forced_overflow_and_recovery": forced,
        "forced_nonzero_residual_overflow": forced_residual,
        "tiny_capacity_random_cases": tiny_random,
        "virtual_padding_startup": startup,
        "total_updates": exhaustive["updates"] + sum(s["updates"] for s in all_cases),
        "total_queries": exhaustive["queries"] + sum(s["queries"] for s in all_cases),
        "checks": [
            "packed buffer never exceeds its H-bit capacity",
            "unary/sign decode and canonical zero",
            "A equals exact D_t minus q times Q_floor(t/b) after every update",
            "emitted increments equal unlimited exact Q differences",
            "queue equals the correct suffix since the latest reset",
            "valid estimates exactly equal the clipped unlimited formula",
            "invalid estimates equal n/2",
            "invalidity implies an overflow within M completed blocks",
            "repeated overflow preserves nonzero A and subsequent recovery",
            "cold-start virtual zeros never contaminate queried suffixes",
        ],
    }


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path,
                        default=Path(__file__).resolve().parent / "verification" / "finite_buffer_checks.json")
    args = parser.parse_args()
    report = run_checks()
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps(report, ensure_ascii=False, indent=2) + "\n", encoding="utf-8")
    print(json.dumps({"status": report["status"], "updates": report["total_updates"],
                      "queries": report["total_queries"], "output": str(args.output)}))


if __name__ == "__main__":
    main()


==> anc/finite_past_quantization.py <==
#!/usr/bin/env python3
"""Rigorous finite-past quantization bounds for Recursive memory for prediction and generation.

Run ``python3 finite_past_quantization.py`` from the project directory.

The two-regime HMM has hidden flip probability 1/5, emission flip probability
1/10, and stationary initial hidden probability 1/2.  All length-16 words
give 65,536 weighted next-symbol probabilities.  Their coordinates, weights,
ordering, and filter-cylinder endpoints are computed with integer matrices.

Weighted scalar squared-error quantization has contiguous optimal cells.
Its interval-cost matrix is Monge, so the leftmost optimizing split in the
dynamic program is nondecreasing in the right endpoint.  Divide and conquer
therefore finds the exact optimum.  Every objective comparison below uses
arbitrary-precision integer cross products.  Only the common second moment
and the finite-law/stationary-law coupling sum need interval enclosures;
these use outward-rounded rationals with denominator 10**50.

No floating-point result certifies a lower bound.  Display decimals are
derived after the exact inequalities have passed.  The script also checks
the optimized DP against a complete quadratic DP on the depth-6 law.
"""
from __future__ import annotations

import hashlib
import json
from fractions import Fraction
from math import gcd
from pathlib import Path
import platform
import time

import numpy as np


DIGITS = 50
SCALE = 10**DIGITS


def ceildiv(a, b):
    return -(-a//b)


def fixed_decimal(numerator, denominator=SCALE):
    """Exact terminating decimal for the fixed-denominator endpoints."""
    assert denominator == SCALE
    sign = "-" if numerator < 0 else ""
    magnitude = abs(numerator)
    return f"{sign}{magnitude//SCALE}.{magnitude%SCALE:0{DIGITS}d}"


def rational_record(numerator, denominator):
    value = Fraction(numerator, denominator)
    return {"numerator": str(value.numerator), "denominator": str(value.denominator)}


def ratio_interval(numerator, denominator):
    return numerator*SCALE//denominator, ceildiv(numerator*SCALE, denominator)


def finite_law(depth):
    """Return exact atom moment numerators and outward-rounded common sums.

    If M is the integer matrix for a word, (a,b)=(1,1)M and
    D=2*50**depth give weight A/D, A=a+b, and predictor B/(10*A),
    B=a+9*b.  Then weighted x^2 is B^2/(100*D*A).  The matrix
    construction puts the atoms in increasing predictor order; every
    adjacent comparison is verified exactly afterwards.
    """
    matrices = [(1, 0, 0, 1)]
    for _ in range(depth):
        zero, one = [], []
        for a, b, c, d in matrices:
            zero.append((36*a+b, 9*a+4*b, 36*c+d, 9*c+4*d))
            one.append((4*a+9*b, a+36*b, 4*c+9*d, c+36*d))
        matrices = zero+one
    denominator = 2*50**depth
    determinant = 135**depth
    mass, first = [], []
    second_lower = second_upper = 0
    coupling_lower = coupling_upper = 0
    atom_hash = hashlib.sha256()
    for a, b, c, d in matrices:
        assert a*d-b*c == determinant
        A, B = a+b+c+d, a+c+9*(b+d)
        lo_mass, hi_mass = 4*(a+b)+c+d, a+b+4*(c+d)
        lo_first = 4*(a+9*b)+c+9*d
        hi_first = a+9*b+4*(c+9*d)
        assert lo_first*A <= B*lo_mass
        assert B*hi_mass <= hi_first*A
        assert hi_first*lo_mass-lo_first*hi_mass == 120*determinant
        # The output-predictor cylinder width is
        # 12*det(M)/(lo_mass*hi_mass).  The factor two is the
        # squared-distance Lipschitz constant used by the converse.
        dl, du = ratio_interval(24*determinant*A, denominator*lo_mass*hi_mass)
        coupling_lower += dl
        coupling_upper += du
        sl, su = ratio_interval(B*B, 100*denominator*A)
        second_lower += sl
        second_upper += su
        mass.append(A)
        first.append(B)
        atom_hash.update(f"{A}:{B}:{lo_mass}:{hi_mass}\n".encode("ascii"))
    count = len(mass)
    assert count == 2**depth
    assert sum(mass) == denominator
    assert sum(first) == 5*denominator
    for i in range(count-1):
        assert first[i]*mass[i+1] < first[i+1]*mass[i]
    for i in range(count):
        j = count-1-i
        assert mass[i] == mass[j]
        assert first[i]+first[j] == 10*mass[i]
    prefix_mass, prefix_first = [0], [0]
    for A, B in zip(mass, first):
        prefix_mass.append(prefix_mass[-1]+A)
        prefix_first.append(prefix_first[-1]+B)
    return {
        "depth": depth, "atom_count": count, "mass_denominator": denominator,
        "mass": mass, "first": first,
        "prefix_mass": prefix_mass, "prefix_first": prefix_first,
        "second_moment_interval": (second_lower, second_upper),
        "population_coupling_error_interval": (coupling_lower, coupling_upper),
        "atom_sha256": atom_hash.hexdigest(),
    }


def block_reward(PA, PB, left, right):
    """Exact unnormalized centroid reward on the half-open block."""
    A, B = PA[right]-PA[left], PB[right]-PB[left]
    divisor = gcd(B*B, A)
    return B*B//divisor, A//divisor


def maximum_candidate(previous, PA, PB, endpoint, lo, hi):
    """Choose the leftmost exact maximizer on the inclusive split range."""
    best_num, best_den, best_split = -1, 1, lo
    endpoint_mass, endpoint_first = PA[endpoint], PB[endpoint]
    comparisons = 0
    for split in range(lo, hi+1):
        p, q = previous[split]
        A, B = endpoint_mass-PA[split], endpoint_first-PB[split]
        numerator, denominator = p*A+B*B*q, q*A
        comparisons += 1
        # Strict comparison preserves the leftmost maximizing split.
        if numerator*best_den > best_num*denominator:
            best_num, best_den, best_split = numerator, denominator, split
    common = gcd(best_num, best_den)
    return (best_num//common, best_den//common), best_split, comparisons


def exact_quantization_dp(law, max_centers, quadratic=False, progress=False):
    """Return exact optimal rewards for every K up to max_centers.

    The reward of a cell is (sum B)^2/sum A; subtracting the maximal
    sum of rewards from the common sum B_i^2/A_i gives the optimal SSE.
    This cancellation means each DP value has only K rational summands,
    even though the data law has 65,536 atoms.
    """
    N, PA, PB = law["atom_count"], law["prefix_mass"], law["prefix_first"]
    assert 1 <= max_centers <= N
    started = time.perf_counter()
    previous = [None]+[block_reward(PA, PB, 0, j) for j in range(1, N+1)]
    splits = {1: np.zeros(N+1, dtype=np.uint32)}
    stages = [{"centers": 1, "reward": previous[N], "candidate_comparisons": N,
               "split_array_sha256": hashlib.sha256(splits[1].astype("<u4", copy=False).tobytes()).hexdigest()}]
    exact_arrays = {1: previous} if quadratic else None
    if progress:
        print(f"Exact DP K=1 finished, N={N}, elapsed={time.perf_counter()-started:.2f}s", flush=True)
    for k in range(2, max_centers+1):
        current = [None]*(N+1)
        chosen = np.zeros(N+1, dtype=np.uint32)
        comparisons = 0
        if quadratic:
            for endpoint in range(k, N+1):
                value, best_split, used = maximum_candidate(previous, PA, PB, endpoint, k-1, endpoint-1)
                current[endpoint], chosen[endpoint] = value, best_split
                comparisons += used
        else:
            stack = [(k, N, k-1, N-1)]
            while stack:
                left, right, opt_left, opt_right = stack.pop()
                if left > right:
                    continue
                mid = (left+right)//2
                value, best_split, used = maximum_candidate(previous, PA, PB, mid, opt_left, min(opt_right, mid-1))
                current[mid], chosen[mid] = value, best_split
                comparisons += used
                stack.append((mid+1, right, best_split, opt_right))
                stack.append((left, mid-1, opt_left, best_split))
        assert np.all(chosen[k+1:] >= chosen[k:-1])
        splits[k] = chosen
        stages.append({"centers": k, "reward": current[N], "candidate_comparisons": comparisons,
                       "split_array_sha256": hashlib.sha256(chosen.astype("<u4", copy=False).tobytes()).hexdigest()})
        previous = current
        if exact_arrays is not None:
            exact_arrays[k] = current
        if progress:
            print(f"Exact DP K={k} finished, candidates={comparisons}, elapsed={time.perf_counter()-started:.2f}s", flush=True)
    for stage in stages:
        k, right = stage["centers"], N
        blocks = []
        for count in range(k, 0, -1):
            left = int(splits[count][right])
            A, B = PA[right]-PA[left], PB[right]-PB[left]
            blocks.append({"first_atom_index_zero_based": left,
                           "last_atom_index_zero_based": right-1,
                           "centroid": rational_record(B, 10*A),
                           "mass": rational_record(A, law["mass_denominator"])})
            right = left
        assert right == 0
        blocks.reverse()
        check = sum((Fraction(*block_reward(PA, PB, block["first_atom_index_zero_based"],
                                            block["last_atom_index_zero_based"]+1)) for block in blocks), Fraction(0))
        assert check == Fraction(*stage["reward"])
        stage["optimal_partition"] = blocks
    return {"stages": stages, "splits": splits, "exact_arrays": exact_arrays,
            "runtime_seconds": time.perf_counter()-started}


def interval_record(endpoints):
    return {"denominator": str(SCALE),
            "lower_integer_numerator": str(endpoints[0]),
            "upper_integer_numerator": str(endpoints[1]),
            "decimal_endpoints": [fixed_decimal(v) for v in endpoints]}


def certify(depth=16, max_centers=10, progress=True):
    started = time.perf_counter()
    law = finite_law(depth)
    if progress:
        print(f"Exact law: {law['atom_count']} atoms, coupling upper={fixed_decimal(law['population_coupling_error_interval'][1])}", flush=True)
    dp = exact_quantization_dp(law, max_centers, progress=progress)
    records = []
    normalizer = 100*law["mass_denominator"]
    for stage in dp["stages"]:
        numerator, denominator = stage["reward"]
        reward_bounds = ratio_interval(numerator, denominator*normalizer)
        finite_lower = law["second_moment_interval"][0]-reward_bounds[1]
        finite_upper = law["second_moment_interval"][1]-reward_bounds[0]
        population_lower = max(0, finite_lower-law["population_coupling_error_interval"][1])
        population_upper = finite_upper+law["population_coupling_error_interval"][1]
        record = {
            "centers": stage["centers"],
            "finite_law_distortion": interval_record((finite_lower, finite_upper)),
            "stationary_distortion": interval_record((population_lower, population_upper)),
            "exact_maximal_reward_unnormalized": rational_record(numerator, denominator),
            "optimal_partition": stage["optimal_partition"],
            "candidate_comparisons": stage["candidate_comparisons"],
            "split_array_sha256_little_endian_uint32": stage["split_array_sha256"],
        }
        records.append(record)
    lower_bounds = []
    for T in (100, 10000):
        ruled_out = []
        for row in records:
            lower = int(row["stationary_distortion"]["lower_integer_numerator"])
            # eps=1/10; 2*T*(lower/SCALE)>1/10 iff this integer gap is positive.
            gap = 20*T*lower-SCALE
            if gap > 0:
                ruled_out.append({"centers": row["centers"], "positive_integer_cross_product_gap": str(gap)})
        excluded = max(item["centers"] for item in ruled_out)
        minimum_states = excluded+1
        lower_bounds.append({
            "T": T, "epsilon": "1/10", "largest_certified_excluded_state_count": excluded,
            "certified_minimum_states": minimum_states,
            "certified_minimum_bits": (minimum_states-1).bit_length(),
            "exact_threshold": str(Fraction(1, 20*T)),
            "excluded_counts_and_integer_gaps": ruled_out,
            "scope": "Necessary under expected total forward KL uniformly over forecast start times; also necessary under the stronger uniform-word criterion.",
        })
    if depth == 16 and max_centers >= 10:
        assert [row["certified_minimum_states"] for row in lower_bounds] == [4, 11]
    return {
        "depth": depth, "atom_count": law["atom_count"],
        "mass_denominator": str(law["mass_denominator"]),
        "atom_ordering": "Exact increasing predictor order; all adjacent cross products and reflection symmetry checked.",
        "sorted_atom_data_sha256": law["atom_sha256"],
        "second_moment": interval_record(law["second_moment_interval"]),
        "finite_to_stationary_error_bound": interval_record(law["population_coupling_error_interval"]),
        "distortions": records, "lower_state_certificates": lower_bounds,
        "runtime_seconds": time.perf_counter()-started,
    }


def quadratic_cross_check():
    law = finite_law(6)
    fast = exact_quantization_dp(law, 10)
    direct = exact_quantization_dp(law, 10, quadratic=True)
    for fast_stage, direct_stage in zip(fast["stages"], direct["stages"]):
        assert fast_stage["reward"] == direct_stage["reward"]
        k = fast_stage["centers"]
        assert np.array_equal(fast["splits"][k], direct["splits"][k])
    return {
        "status": "passed", "depth": 6, "atoms": 64, "maximum_centers": 10,
        "method": "Independent full quadratic Bellman minimization over all split points; exact rational comparisons.",
        "verified": "Every optimal split array and all ten final rewards agree with divide and conquer.",
        "direct_candidate_comparisons": sum(row["candidate_comparisons"] for row in direct["stages"]),
    }


def main():
    started = time.perf_counter()
    cross_check = quadratic_cross_check()
    result = certify()
    output = {
        "status": "passed",
        "purpose": "Rigorous lower state counts from an exactly weighted finite-past predictor law.",
        "model": {"hidden_flip": "1/5", "emission_flip": "1/10", "initial_hidden_probability": "1/2"},
        "arithmetic": "Exact integer HMM matrices and rational DP comparisons; outward-rounded rational second moment and coupling sum.",
        "quantization_identity": "D_K(mu_j)=(sum_i B_i^2/A_i-max_partition sum_blocks (sum B)^2/(sum A))/(100*D), D=2*50^j.",
        "stationary_coupling": "abs(D_K(mu)-D_K(mu_j)) <= 2*sum_w P(w)*diam(p(I_w)), uniformly in K.",
        "dynamic_program": "Positive weighted scalar squared-error costs are Monge; ordered contiguous cells and the leftmost optimizer give monotone split points. Every objective comparison uses exact integer cross multiplication.",
        "interval_precision_decimal_digits": DIGITS,
        "environment": {"python": platform.python_version(), "numpy": np.__version__},
        "script_sha256": hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
        "independent_quadratic_cross_check": cross_check,
        "finite_law_certificate": result,
        "runtime_seconds": time.perf_counter()-started,
    }
    target = Path(__file__).resolve().parent/"verification"/"finite_past_quantization.json"
    target.write_text(json.dumps(output, ensure_ascii=False, indent=2)+"\n")
    print(json.dumps({"status": output["status"], "output": str(target),
                      "runtime_seconds": output["runtime_seconds"],
                      "lower_state_certificates": result["lower_state_certificates"]}, indent=2), flush=True)


if __name__ == "__main__":
    main()


==> anc/generation_and_threshold.py <==
"""Exact and numerical checks for the generation and low-memory theorems.

The calculations check finite instances and the constants used in the proofs.
The two figures show exact formula evaluations and deterministic likelihood
recurrences.
"""
from __future__ import annotations

import itertools
import json
import math
from fractions import Fraction as Q
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

ROOT = Path(__file__).resolve().parent
plt.rcParams.update({
    "font.family": "serif", "font.serif": ["STIXGeneral", "DejaVu Serif"],
    "mathtext.fontset": "stix", "font.size": 8.5, "axes.labelsize": 8.5,
    "axes.titlesize": 9, "xtick.labelsize": 7.5, "ytick.labelsize": 7.5,
    "legend.fontsize": 7.5, "axes.linewidth": 0.6,
    "axes.spines.top": False, "axes.spines.right": False,
    "pdf.fonttype": 42, "ps.fonttype": 42, "savefig.dpi": 300,
})


def update(u, y):
    """Predictive hidden-state probability after seeing y."""
    return .2 + .6 * ((.9*u)/(.1+.8*u) if y else (.1*u)/(.9-.8*u))


def prob(u, y):
    return .1+.8*u if y else .9-.8*u


def rounded(u, k):
    # Ties go to the upper grid point. The state is the integer grid index.
    i = min(k-1, max(0, int(math.floor((u-.2)*(k-1)/.6+.5))))
    return .2 + .6*i/(k-1)


def exact_constants():
    def f(u, y):
        return Q(1, 5)+Q(3, 5)*(9*u/(1+8*u) if y else u/(9-8*u))
    images = [[f(Q(1, 5), y), f(Q(4, 5), y)] for y in (0, 1)]
    assert images == [[Q(8, 37), Q(5, 13)], [Q(8, 13), Q(29, 37)]]
    lower, upper = Q(135, 1369), Q(135, 169)
    coefficient = Q(40, 13)*Q(3, 10)/(1-upper)
    assert coefficient == Q(78, 17)
    return {"images": [[str(x) for x in row] for row in images],
            "lambda": str(lower), "euclidean_contraction": str(upper),
            "belief_gap": "3/13", "prediction_gap": "12/65",
            "rho": "37/50", "grid_coefficient": str(coefficient),
            "small_ball_exponent": math.log(37/50)/math.log(135/1369)}


def exhaustive_generation():
    out = []
    for k in (5, 17, 65):
        eta = .3/(k-1)
        belief_bound = eta/(1-135/169)
        step_bound = (40/13)*belief_bound
        histories = [(0, .5, rounded(.5, k))]
        level = [(.5, rounded(.5, k))]
        for t in range(1, 7):
            level = [(update(u, y), rounded(update(z, y), k))
                     for u, z in level for y in (0, 1)]
            histories.extend((t, u, z) for u, z in level)
        checks = 0
        max_error, max_fraction, max_belief = 0., 0., 0.
        for t, u, z in histories:
            max_belief = max(max_belief, abs(u-z))
            assert abs(u-z) <= belief_bound+1e-14
            branches = [(u, z, 0.)]
            for length in range(1, 9):
                nxt = []
                for a, b, ell in branches:
                    for y in (0, 1):
                        e = ell + math.log(prob(a, y)/prob(b, y))
                        aa, bb = update(a, y), rounded(update(b, y), k)
                        assert abs(e) <= length*step_bound+1e-12
                        assert abs(aa-bb) <= belief_bound+1e-14
                        max_error = max(max_error, abs(e))
                        max_fraction = max(max_fraction, abs(e)/(length*step_bound))
                        checks += 1
                        nxt.append((aa, bb, e))
                branches = nxt
        out.append({"K": k, "histories": len(histories), "word_checks": checks,
                    "max_word_log_error": max_error,
                    "max_fraction_of_proved_bound": max_fraction,
                    "max_history_belief_error": max_belief})
    return out


def kl_chain_check():
    """Direct word KL equals the expected sum of conditional Bernoulli KL."""
    k, length = 9, 12
    u = .5
    z = rounded(u, k)
    branches = [(u, z, 1., 1., 0.)]
    step_kl = 0.
    for _ in range(length):
        nxt = []
        for a, b, pa, pb, ell in branches:
            p, q = prob(a, 1), prob(b, 1)
            step_kl += pa*(p*math.log(p/q)+(1-p)*math.log((1-p)/(1-q)))
            for y in (0, 1):
                p1, q1 = prob(a, y), prob(b, y)
                nxt.append((update(a, y), rounded(update(b, y), k),
                            pa*p1, pb*q1, ell+math.log(p1/q1)))
        branches = nxt
    word_kl = sum(pa*ell for _, _, pa, _, ell in branches)
    assert abs(word_kl-step_kl) < 1e-12
    assert abs(sum(x[2] for x in branches)-1) < 1e-12
    assert abs(sum(x[3] for x in branches)-1) < 1e-12
    return {"K": k, "T": length, "word_KL": word_kl,
            "chain_rule_KL": step_kl, "absolute_difference": abs(word_kl-step_kl)}


def overlapping_filter_checks():
    """Check backward-block probabilities, including negative determinants.

    Word probabilities are computed by the hidden-state matrix product;
    filter intervals are computed separately by the scalar Bayes recursion.
    """
    records = []
    for a, b, e0, e1 in ((.1, .1, .2, .8), (.8, .7, .15, .85),
                         (.15, .3, .35, .75)):
        transition = np.array([[1-a, a], [b, 1-b]])
        stationary = np.array([b/(a+b), a/(a+b)])
        emissions = (np.array([1-e0, 1-e1]), np.array([e0, e1]))
        determinant = 1-a-b
        interval = sorted((a, 1-b))
        beta = min(e0, e1, 1-e0, 1-e1)

        def f(u, y):
            g0, g1 = emissions[y]
            return a+determinant*u*g1/((1-u)*g0+u*g1)

        def cylinder(word):
            lo, hi = interval
            for y in word:
                lo, hi = sorted((f(lo, y), f(hi, y)))
            return lo, hi

        def word_probability(word):
            row = stationary.copy()
            for y in word:
                row = (row*emissions[y]) @ transition
            return float(row.sum())

        k = 1
        while True:
            i0, i1 = cylinder((0,)*k), cylinder((1,)*k)
            gap = max(i0[0]-i1[1], i1[0]-i0[1])
            if gap > 0:
                break
            k += 1
            assert k <= 100
        derivative_min = min(abs(determinant)*g[0]*g[1]
                             /((1-u)*g[0]+u*g[1])**2
                             for g in emissions for u in interval)
        lam = min(.5, derivative_min)
        preceding_blocks = list(itertools.product((0, 1), repeat=k))
        minimum_conditional, nonnull_checks = 1., 0
        for length in range(5):
            for recent in itertools.product((0, 1), repeat=length):
                denominator = word_probability(recent)
                conditional_sum = 0.
                for older in preceding_blocks:
                    conditional = word_probability(older+recent)/denominator
                    assert conditional >= beta**k-1e-14
                    minimum_conditional = min(minimum_conditional, conditional)
                    conditional_sum += conditional
                    nonnull_checks += 1
                assert abs(conditional_sum-1) < 1e-12
        pruning_checks, largest_ratio = 0, 0.
        for depth in (1, 2, 3):
            radius = .2*gap*lam**((depth-1)*k)
            words = list(itertools.product((0, 1), repeat=depth*k))
            intervals = [(cylinder(w), word_probability(w)) for w in words]
            centers = np.linspace(interval[0], interval[1], 41)
            bound = (1-beta**k)**depth
            for center in centers:
                mass = sum(p for (lo, hi), p in intervals
                           if hi >= center-radius and lo <= center+radius)
                assert mass <= bound+1e-12
                largest_ratio = max(largest_ratio, mass/bound)
                pruning_checks += 1
        records.append({"transition_01": a, "transition_10": b,
                        "emission_0": e0, "emission_1": e1,
                        "determinant": determinant, "separating_block_length": k,
                        "block_gap": gap, "lambda": lam,
                        "emission_floor": beta, "minimum_backward_block_probability": minimum_conditional,
                        "backward_probability_checks": nonnull_checks,
                        "pruning_checks": pruning_checks,
                        "maximum_pruning_bound_ratio": largest_ratio})
    return records


def one_bit_checks():
    # A two-state transition is specified by its four outputs f(z,x).
    transition_checks = 0
    largest_ratio = 0.
    for outputs in itertools.product((0, 1), repeat=4):
        a0, a1, b0, b1 = outputs
        a = (a0+a1)/2
        b = (b0+b1-a0-a1)/2
        da = a1-a0
        db = b1-b0-a1+a0
        for q in np.linspace(0, 1, 1001):
            for r in (-math.sqrt(8*q*(1-q)), math.sqrt(8*q*(1-q))):
                qq, rr = a+b*q, da+db*q+b*r
                assert rr*rr <= 8*qq*(1-qq)+1e-12
                if qq not in (0, 1):
                    largest_ratio = max(largest_ratio, rr*rr/(8*qq*(1-qq)))
                transition_checks += 1
    aux_checks, max_err = 0, 0.
    for n in range(1, 13):
        for phase in (0, 1):
            # OR is used on odd global times, AND on even global times.
            q_before = Q(1, 3) if phase == 0 else Q(2, 3)
            q_after = Q(2, 3) if (phase+n) % 2 else Q(1, 3)
            mean, cov, risk = 0., 0., 0.
            c = 1.5*(1-2.**(-n))
            for word in itertools.product((0, 1), repeat=n):
                s = sum(word)
                for z0, p0 in ((0, 1-float(q_before)), (1, float(q_before))):
                    z = z0
                    for j, x in enumerate(word, 1):
                        z = (z | x) if (phase+j) % 2 else (z & x)
                    p = p0*2.**(-n)
                    mean += p*z
                    cov += p*(s-n/2)*z
                    risk += p*(n/2+c*(z-float(q_after))-s)**2
                    aux_checks += 1
            expected_cov = (1-2.**(-n))/3
            expected_risk = n/4-.5*(1-2.**(-n))**2
            err = max(abs(mean-float(q_after)), abs(cov-expected_cov),
                      abs(risk-expected_risk))
            max_err = max(max_err, err)
            assert err < 2e-11
    # Exhaustively compare the actual fixed-initial-state algorithm under
    # the delayed-copy law with the proved all-time bound at short horizons.
    delayed_checks = 0
    delayed_details = []
    for n in range(2, 7):
        for delta in (.1, .5):
            risk_by_t = np.zeros(n+1)
            for word in itertools.product((0, 1), repeat=2*n):
                probability = 2.**(-n)
                for i in range(n, 2*n):
                    probability *= (1+delta)/2 if word[i] == word[i-n] else (1-delta)/2
                z = 0
                for t, x in enumerate(word, 1):
                    z = (z | x) if t % 2 else (z & x)
                    if t >= n:
                        qt = 2/3 if t % 2 else 1/3
                        estimate = n/2+1.5*(1-2.**(-n))*(z-qt)
                        risk_by_t[t-n] += probability*(estimate-sum(word[t-n:t]))**2
                        delayed_checks += 1
            guarantee = n/4-.5*(1-2.**(-n))**2+2.25*2.**(-n)
            assert max(risk_by_t) <= guarantee+1e-12
            delayed_details.append({"n": n, "delta": delta,
                "maximum_MSE_t_n_to_2n": float(max(risk_by_t)), "MSE_bound": guarantee})
    return {"transition_envelope_checks": transition_checks,
            "maximum_envelope_ratio": largest_ratio,
            "auxiliary_iid_checks": aux_checks,
            "auxiliary_formula_max_error": max_err,
            "delayed_copy_loss_checks": delayed_checks,
            "delayed_copy": delayed_details}


def tribes_gain(w):
    q, k = 2.**(-w), 2**w
    r = math.exp(k*math.log1p(-q))
    return w*w/4 * math.exp((k-2)*math.log1p(-q))/(1-r)


def tribes_exact_checks():
    out = []
    for w in (1, 2):
        k, m = 2**w, w*2**w
        values = []
        for word in itertools.product((0, 1), repeat=m):
            f = int(any(all(word[j*w:(j+1)*w]) for j in range(k)))
            values.append((sum(word), f))
        qf = sum(f for _, f in values)/len(values)
        cov = sum((s-m/2)*f for s, f in values)/len(values)
        gain = cov*cov/(qf*(1-qf))
        assert abs(gain-tribes_gain(w)) < 1e-12
        out.append({"w": w, "block_length": m, "output_probability": qf,
                    "captured_variance": gain, "formula": tribes_gain(w)})
    return out


def generation_figure():
    fig, ax = plt.subplots(1, 2, figsize=(5.4, 3.05))
    intervals = [(.2, .8)]
    cylinder_data = []
    for level in range(1, 7):
        intervals = sorted((update(left, y), update(right, y))
                           for left, right in intervals for y in (0, 1))
        p_intervals = [(.1+.8*a, .1+.8*b) for a, b in intervals]
        for a, b in p_intervals:
            ax[0].plot([a, b], [level, level], color="#215F8C", lw=2.4,
                       solid_capstyle="butt")
        cylinder_data.append({"level": level, "intervals": p_intervals})
    ax[0].set(xlabel="Next-symbol probability", ylabel="Suffix length",
              xlim=(.25, .75), ylim=(6.5, .5), yticks=range(1, 7),
              title="(a) Separated predictive intervals")
    history = [0, 1, 1, 0, 1, 0, 0, 1, 1, 1]
    horizons = np.unique(np.geomspace(1, 16384, 100).astype(int))
    records = []
    for k, color in ((17, "#9A3C29"), (41, "#215F8C"), (257, "#637A29")):
        u, z = .5, rounded(.5, k)
        for y in history:
            u, z = update(u, y), rounded(update(z, y), k)
        current_u, query_u, generated_z = u, z, z
        log_query, log_rollout = 0., 0.
        query_errors, rollout_errors = [], []
        requested = set(horizons.tolist())
        for t in range(1, int(horizons[-1])+1):
            log_query += math.log(prob(current_u, 1)/prob(query_u, 1))
            log_rollout += math.log(prob(current_u, 1)/prob(generated_z, 1))
            current_u = update(current_u, 1)
            query_u = update(query_u, 1)
            generated_z = rounded(update(generated_z, 1), k)
            if t in requested:
                query_errors.append(abs(log_query))
                rollout_errors.append(abs(log_rollout))
        ax[1].loglog(horizons, rollout_errors, color=color, lw=1.15,
                     label=f"Generation, K={k}")
        if k == 17:
            ax[1].loglog(horizons, query_errors, color="#242424", ls="--",
                         lw=1.2, label="Event query, K=17")
        records.append({"K": k, "initial_true_belief": u,
                        "initial_quantized_belief": z,
                        "horizons": horizons.tolist(),
                        "query_log_errors": query_errors,
                        "generation_log_errors": rollout_errors})
    ax[1].set(xlabel="Future word length T", ylabel="Absolute log probability error",
              title="(b) Repeated generation")
    ax[1].legend(frameon=False, loc="upper left", fontsize=6.8)
    ax[1].grid(axis="y", color=".9", lw=.4)
    fig.subplots_adjust(left=.09, right=.99, bottom=.18, top=.88, wspace=.39)
    for ext in ("pdf", "png"):
        fig.savefig(ROOT/"figures"/f"hmm_recursive_generation.{ext}")
    plt.close(fig)
    return {"history": history, "future_word": "all ones", "curves": records,
            "predictive_cylinders": cylinder_data}


def threshold_figure():
    ns = np.unique(np.geomspace(16, 2**24, 300).astype(int))
    gains, widths = [], []
    for n in ns:
        m, w = n//2, 1
        while (w+1)*2**(w+1) <= m:
            w += 1
        widths.append(w)
        gains.append(tribes_gain(w))
    fig, ax = plt.subplots(figsize=(5.4, 2.85))
    ax.semilogx(ns, gains, color="#215F8C", lw=1.45,
                label="Three-bit Tribes construction (exact gain)")
    ax.axhline(.5, color="#9A3C29", ls="--", lw=1.2,
               label="One-bit upper bound")
    ax.fill_between(ns, np.maximum(0, .5*(1-np.exp2(-ns.astype(float)))**2
                    -2.25*np.exp2(-ns.astype(float))), .5,
                    color="#9A3C29", alpha=.2)
    ax.set(xlabel="Window length n", ylabel="Reduction in count mean square error",
           xlim=(16, 2**24))
    ax.legend(frameon=False, loc="upper left", fontsize=7.4)
    ax.grid(axis="y", color=".9", lw=.4)
    fig.subplots_adjust(left=.105, right=.985, bottom=.18, top=.96)
    for ext in ("pdf", "png"):
        fig.savefig(ROOT/"figures"/f"low_memory_gain.{ext}")
    plt.close(fig)
    return {"window_lengths": ns.tolist(), "tribes_widths": widths,
            "tribes_gains": gains, "one_bit_upper_bound": .5}


def main():
    (ROOT/"figures").mkdir(exist_ok=True)
    (ROOT/"verification").mkdir(exist_ok=True)
    results = {"exact_hmm_constants": exact_constants(),
               "exhaustive_generation": exhaustive_generation(),
               "kl_chain_rule": kl_chain_check(),
               "overlapping_filter_checks": overlapping_filter_checks(),
               "one_bit": one_bit_checks(),
               "tribes": tribes_exact_checks(),
               "generation_figure": generation_figure(),
               "threshold_figure": threshold_figure()}
    path = ROOT/"verification"/"generation_and_threshold_checks.json"
    path.write_text(json.dumps(results, indent=2)+"\n")
    print(json.dumps({"output": str(path),
                     "generation_word_checks": sum(x["word_checks"] for x in results["exhaustive_generation"]),
                     "two_state_transition_checks": results["one_bit"]["transition_envelope_checks"],
                     "auxiliary_formula_max_error": results["one_bit"]["auxiliary_formula_max_error"],
                     "delayed_copy_checks": results["one_bit"]["delayed_copy_loss_checks"]}, indent=2))


if __name__ == "__main__":
    main()


==> anc/hierarchy_checks.py <==
"""Verify a d+1-state free-clock evaluator for read-once alternating AND/OR trees.

Persistent computational state: 0=active; ell=short-circuit at depth ell.
The leaf position supplies all subtree boundaries. The root is OR, and
after the last leaf its Boolean output is stored as state 0 or 1.
"""
from itertools import product
from math import prod,ceil,log
from random import Random
from pathlib import Path
import json

class Evaluator:
    def __init__(self,fanouts):
        self.fanouts=fanouts
        self.depth=len(fanouts)
        assert self.depth%2==0 and all(f>=1 for f in fanouts)
        self.subtree_sizes=[None]+[prod(fanouts[level-1:]) for level in range(1,self.depth+1)]
        self.N=prod(fanouts)

    @staticmethod
    def absorbing(level):
        return 1 if level%2 else 0

    def step(self,state,x,t):
        assert 1<=t<=self.N
        if state:
            # Discard this leaf while the already decided subtree is open.
            if t%self.subtree_sizes[state]:
                return state
            value=self.absorbing(state)
            level=state-1
        else:
            value=x
            level=self.depth
        while level:
            last=(t%self.subtree_sizes[level]==0)
            if value==self.absorbing(level):
                if not last:
                    return level
                # A completed decided child gives the same value to its parent.
            elif not last:
                # Every completed child has the gate's identity value.
                return 0
            level-=1
        return int(value) # terminal root result: 0 or 1

    def evaluate(self,bits):
        state=0
        used={0}
        for t,x in enumerate(bits,1):
            state=self.step(state,x,t)
            used.add(state)
        assert state in (0,1)
        return state,used

    def truth(self,bits,level=0):
        if level==self.depth:
            assert len(bits)==1
            return bits[0]
        size=len(bits)//self.fanouts[level]
        vals=[self.truth(bits[j*size:(j+1)*size],level+1) for j in range(self.fanouts[level])]
        return int(any(vals) if level%2==0 else all(vals))

def calibrated_fanouts(h,w):
    q=.5; ks=[]
    for _ in range(h):
        k=ceil(log(.5)/log(1-q**w))
        ks.append(k)
        q=1-(1-q**w)**k
    return [item for k in reversed(ks) for item in (k,w)]

def main():
    (Path(__file__).resolve().parent / 'verification').mkdir(exist_ok=True)
    rows=[]
    for fans in ([3,2],[2,2,2,2]):
        machine=Evaluator(fans)
        used=set(); count=0
        for bits in product((0,1),repeat=machine.N):
            value,seen=machine.evaluate(bits)
            assert value==machine.truth(bits),(fans,bits)
            used|=seen; count+=1
        rows.append({'mode':'exhaustive','fanouts':fans,'inputs':machine.N,'words_checked':count,'state_labels_seen':sorted(used),'state_bound':machine.depth+1})
    rng=Random(20261028)
    for h,w,count in ((2,2,4096),(2,3,1024),(3,3,128)):
        fans=calibrated_fanouts(h,w); machine=Evaluator(fans)
        used=set()
        for case in range(count):
            bits=[rng.getrandbits(1) for _ in range(machine.N)]
            if case in (0,1): bits=[case]*machine.N
            value,seen=machine.evaluate(bits)
            assert value==machine.truth(bits)
            used|=seen
        rows.append({'mode':'calibrated_random_and_extreme','h':h,'w':w,'fanouts':fans,'inputs':machine.N,'words_checked':count,'state_labels_seen':sorted(used),'state_bound':machine.depth+1})

    streaming=[]
    for fans in ([3,2],[2,2,2,2],calibrated_fanouts(2,2)):
        machine=Evaluator(fans)
        for padding in (0,3):
            m=machine.N+padding
            bits=[rng.getrandbits(1) for _ in range(20*m)]
            # Exactly these two entries are retained between inputs.
            persistent=(0,0)
            for t,x in enumerate(bits,1):
                previous,state=persistent
                phase=(t-1)%m+1
                if phase<=machine.N: state=machine.step(state,x,phase)
                if phase==m: previous,state=state,0
                persistent=(previous,state)
                assert 0<=state<=machine.depth and previous in (0,1)
                completed=t//m
                if completed:
                    lo=(completed-1)*m
                    assert previous==machine.truth(bits[lo:lo+machine.N])
                if t>=2*m:
                    # The preceding completed block belongs to both window lengths.
                    lo=(completed-1)*m+1
                    hi=completed*m
                    for n in (2*m,2*m+1):
                        assert t-n+1<=lo<=hi<=t
            streaming.append({'fanouts':fans,'block_length':m,'blocks_checked':20,'persistent_state_bound':2*(machine.depth+1)})
    out={'status':'passed','tree_checks':rows,'streaming_checks':streaming}
    (Path(__file__).resolve().parent / 'verification' / 'hierarchy_checks.json').write_text(json.dumps(out,indent=2)+'\n')
    print(json.dumps(out))

if __name__=='__main__': main()


==> anc/licenses/imsart-LICENSE.txt <==
MIT License

Copyright (c) 2020 VTeX Software

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/licenses/textcase/README <==
The textcase package

   \MakeTextUppercase and \MakeTextLowercase are similar to the standard
   \MakeUppercase and \MakeLowercase, but they do not change the case of
   any sections of mathematics within the argument.
   Improvements from Donald Arseneau mean that \label, \ref and \cite
   also work within the argument of these commands, without the symbolic
   `key name' being incorrectly uppercased.

   In current LaTeX this package is obsolete. You can use the standard
   \MakeUppercase and \MakeLowercase, but it defines legacy names
   \MakeTextUppercase and \MakeTextLowercase.


==> anc/licenses/textcase/textcase.dtx <==
% \iffalse
%% Source File: textcase.dtx
%% Copyright 1997 1998 2019 2022 2023 2025 David Carlisle
%%
%% This file may be distributed under the terms of the LPPL.
%% See 00readme.txt for details.
%
%<*dtx>
          \ProvidesFile{textcase.dtx}
%</dtx>
%<package>\NeedsTeXFormat{LaTeX2e}
%<package>\ProvidesPackage{textcase}
%<driver> \ProvidesFile{textcase.drv}
% \fi
%         \ProvidesFile{textcase.dtx}
       [2025/02/16 v1.05 Text only upper/lower case changing (DPC)]
%
% \iffalse
%<*driver>
\documentclass{ltxdoc}
\usepackage{textcase}
\begin{document}
\DocInput{textcase.dtx}
\end{document}
%</driver>
% \fi
%
% \GetFileInfo{textcase.dtx}
%
% \changes{v0.01}{1997/09/28}
%    {Posted to c.t.t}
% \changes{v0.02}{1997/09/28}
%    {Support \cs{ensuremath}}
% \changes{v0.03}{1997/12/12}
%    {Donald Arseneau: support \cs{ref} \cs{cite} \cs{label}}
% \changes{v0.04}{1997/12/14}
%    {Convert to dtx form, add \cs{NoCaseChange}}
% \changes{v0.04}{1997/12/14}
%    {Support (most uses of) optional argument of \cs{cite}}
% \changes{v0.05}{1997/12/16}
%    {More comments from Donald,
%     perhaps I should just give him this package for Christmas}
% \changes{v0.06}{1998/11/12}
%    {overload option}
% \changes{v0.07}{2004/10/07}
%    {missing percent added}
%
%
% \title{The \textsf{textcase} package\thanks{This file
%        has version number \fileversion, last
%        revised \filedate.}}
% \author{David Carlisle\thanks{%^^A
%   Reorganisation to suppport skipping a wider class of
%   things than just math done by Donald Arseneau}}
%
% \date{\filedate}
%
% \maketitle
%
% \section{Introduction}\label{intro}
%
% \subsection*{This package is obsolete with the June 2022 \LaTeX\ release.}
% \begin{sloppypar}
%   With new formats |\MakeUppercase| supports the extensions provided
%   here, with improved support for UTF-8 input. So now the package
%   just defines |\MakeTextUppercase| and |\MakeTextLowercase| as
%   aliases for the standard |\MakeUppercase| and
%   |\MakeLowercase|\footnote{Since v1.04, not quite alises, one
%   grouping level is dropped for compatibility, required by
%   \textsf{amsart}.}.
% \end{sloppypar}
%
%
% \subsection*{Old Introduction}
% 
% |\MakeTextUppercase| and |\MakeTextLowercase| are versions of the
% standard |\MakeUppercase| and |\MakeLowercase| that do not change
% the case of any math sections in their arguments.
%\begin{verbatim}
% \MakeTextUppercase{abc\ae\ \( a = b \)  and $\alpha \neq a$ 
%   or even \ensuremath{x=y} and $\ensuremath{x=y}$}
%\end{verbatim}
% Should produce:
% \begin{quotation}
%  ABC\AE\ \( a = b \)  AND $\alpha \neq a$ 
%   OR EVEN \ensuremath{x=y} AND $\ensuremath{x=y}$
% \end{quotation}
%
% Version 0.03 of this package incorporates some changes suggested by
% Donald Arseneau so that as well as math mode, the arguments of
% |\cite|, |\label| and |\ref| are also prevented from being uppercased.
% So you can now go
%\begin{verbatim}
% \MakeTextUppercase{%
%    Text in section~\ref{intro}, about \cite[pp 2--4]{bbb}}
%\end{verbatim}
% which produces
% \begin{quotation}
% \MakeTextUppercase{%
%    Text in section~\ref{intro}, about \cite[pp 2--4]{bbb}}
% \end{quotation}
% If, instead, the standard |\MakeUppercase| were used here, the keys
% `into' and `bbb' would be uppercased and generate errors about
% undefined references to INTRO and BBB.
%
% Sometimes there may be a special section of text that should not be
% uppercased. This can be marked with |\NoCaseChange|, as follows.
%\begin{verbatim}
% \MakeTextUppercase{%
%    Text \NoCaseChange{More Text} yet more text}
%\end{verbatim}
% which produces
% \begin{quotation}
% \MakeTextUppercase{%
%    Text \NoCaseChange{More Text} yet more text}
% \end{quotation}
%
% |\NoCaseChange| has other uses. If for some reason you need a
% tabular environment within an uppercased section, then you need
% to ensure that the name `tabular' and the preamble (eg `ll')
% does not get uppercased:
%\begin{verbatim}
% \MakeTextUppercase{%
%    Text \NoCaseChange{\begin{tabular}{ll}}%
%                        table&stuff\\goes&here
%         \NoCaseChange{\end{tabular}}
%    More text}
%\end{verbatim}
% which produces
% \begin{quotation}
% \MakeTextUppercase{%
%    Text \NoCaseChange{\begin{tabular}{ll}}%^^A
%                        table&stuff\\goes&here
%         \NoCaseChange{\end{tabular}}
%    More text}
% \end{quotation}
%
% \section{Features and Foibles}
%
% \subsection{Nested text}
% The commands defined here only skip math sections and |\ref| arguments
% if they are not `hidden' inside a |{ }| brace group. All text inside
% such a group will be made uppercase just as with the standard
% |\MakeUppercase|.
%\begin{verbatim}
% \MakeTextUppercase{a b {c $d$} $e$}
%\end{verbatim}
% produces
% \begin{quotation}
%  \MakeTextUppercase{a b {c $d$} $e$}
% \end{quotation}
% Of course, this restriction does not apply to the arguments of the 
% supported commands |\ensuremath|, |\label|, |\ref|, and |\cite|.
%
% If you cannot arrange for your
% mathematics to be at the outer level of brace grouping, you should
% use the following basic technique (which works even with the standard
% |\MakeUppercase| command). Define a new command that expands to your
% math expression, and then use that command, with |\protect|, in the
% text to be uppercased. Note that if the text being uppercased is in a
% section title or other moving argument you may need to make the
% definition in the document preamble, rather than just before the
% section command, so that the command is defined when the table of
% contents file is read.
%\begin{verbatim}
% \MakeTextUppercase{%
%        Text \fbox{$a=b$ and $x=y$}}%
%
% \newcommand{\mathexprone}{$a=b$}
% \newcommand{\mathexprtwo}{$x=y$}
% \MakeTextUppercase{%
%        Text \fbox{\protect\mathexprone\ and \protect\mathexprtwo}}%
%\end{verbatim}
% which produces
% \begin{quotation}
% \MakeTextUppercase{%
%        Text \fbox{$a=b$ and $x=y$}}%
%
% \newcommand{\mathexprone}{$a=b$}
% \newcommand{\mathexprtwo}{$x=y$}
% \MakeTextUppercase{%
%        Text \fbox{\protect\mathexprone\ and \protect\mathexprtwo}}%
% \end{quotation}
%
% \subsection{Citations}
% As documented above, |\cite| and |\ref| commands are not uppercased by
% |\MakeTextUppercase|. If you are using a non-numeric citation scheme
% you may want the replacement text for |\cite| to be uppercased.
%
% It is difficult to arrange that |\MakeTextUppercase| uppercases such
% text, not least because this would lead to interaction with the many
% bibliography packages which redefine |\cite| one way or another. One
% possibility to achieve this is to use Donald Arseneau's cite package
% and to locally redefine |\citeform| to add |\MakeUppercase| around
% the final text string produced by |\cite|.
%\begin{verbatim}
% \MakeTextUppercase{%
%        Text \cite{bbb} and \cite{ccc}}
%
% {\renewcommand\citeform{\MakeUppercase}\MakeTextUppercase{%
%        Text \cite{bbb} and \cite{ccc}}}
%\end{verbatim}
% which produces\footnote{This is faked, so this document does not
%  rely on \texttt{cite.sty} being installed}
% \begin{quotation}
%  TEXT [1] AND [David Carlisle 1997]
%
%  TEXT [1] AND [DAVID CARLISLE 1997]
% \end{quotation}
%
% \subsection{overload Option}
% By default the package only defines new commands, |\MakeTextUppercase|
% and |\MakeTextlowercase| as described above. You may wish to redefine
% the standard |\MakeUppercase| and |\MakeLowercase| commands to be
% the same as these new commands. So that for example headings in the
% book class have this new feature without any further redefinition.
% You may use the package option |[overload]| in which case these
% new definitions will be overloaded on to the existing command names.
%
% \begin{thebibliography}{9}
%
% \bibitem{bbb} Something numeric
% \bibitem[David Carlisle 1997]{ccc} Something textual
% \end{thebibliography}
%
% \StopEventually{}
%
% \section{Implementation}
%
%    \begin{macrocode}
%<*package>
%    \end{macrocode}
%
% In current \LaTeX\ just define legacy names.
%    \begin{macrocode}
\ifx\AddToNoCaseChangeList\@undefined\else
  \DeclareOption{overload}{}
  \ProcessOptions
  \PackageInfo{textcase}{Defining Legacy names}
%    \end{macrocode}
% \changes{v1.04}{2023/07/27}
%    {define without outer group}
%    \begin{macrocode}
\ExplSyntaxOn
\cs_set_protected:Npn \reserved@a #1
 {
  \cs_generate_variant:cn { text_ \str_lowercase:n {#1} case:nn } { V }
  \ExpandArgs { cnx } \NewExpandableDocumentCommand
    { MakeText#1case }
    { O{} +m }
    { \exp_not:c { MakeText#1case \c_space_tl \c_space_tl \c_space_tl }
                           [####1] {####2} }
  }
\reserved@a { Upper }
\reserved@a { Lower }
%    \end{macrocode}
% Internal change to \verb|\@@text@case@aux| requires modifed arguments in new formats
% \changes{v1.05}{2025/02/16}
%    {changed internal in new formats}
%    \begin{macrocode}
\IfFormatAtLeastTF{2024-11-12}{\def\textcase@case{case}}{\def\textcase@case{}}
%    \end{macrocode}
%    \begin{macrocode}
\cs_new_protected:cpn {
   MakeTextLowercase \c_space_tl \c_space_tl \c_space_tl } [#1] #2
  {%{
    \let \OE \oe
    \@@text@case@aux { lower \textcase@case } {#1} {#2}
  }%}
\cs_new_protected:cpn {
   MakeTextUppercase \c_space_tl \c_space_tl \c_space_tl } [#1] #2
  {%{
    \let \oe \OE
    \@@text@case@aux { upper \textcase@case } {#1} {#2}
  }%}
\ExplSyntaxOff
%    \end{macrocode}
%
%    \begin{macrocode}
  \expandafter\endinput
\fi
%    \end{macrocode}
%
% \begin{macro}{\@uclcnotmath}
% This is the main macro of this package. It is basically
% a copy of |\MakeUppercase| and |\MakeLowercase|
% from the \LaTeX\ kernel, modified slightly so that they
% can share code (that modification could be done to the
% standard versions as well) and then further changed to
% skip certain features like math mode and |\label| arguments.
%
% The arguments are:\\
% |#1|: Extra commands to apply for case changing.
%       Used to locally redefine |\i| and |\j| for uppercasing.\\
% |#2|: Either |##1##2| or |##2##1| to control the order
%       in which |\let| is applied to the pairs of control
%       sequences in |\@uclclist|.\\
% |#3|:  |\uppercase| or |\lowercase|.\\
% |#4|: The text to be upper (or lower) cased.
%    \begin{macrocode}
\def\@uclcnotmath#1#2#3#4{\begingroup
%    \end{macrocode}
% Run extra commands (currently just to redefine |\i| and |\j|).
%    \begin{macrocode}
      #1%
%    \end{macrocode}
%
% Locally set |\( \)| to be just |$ $|, so that the math skipping
% code can be simplified, just to look for |$|.
%    \begin{macrocode}
      \def\({$}\let\)\(%
%    \end{macrocode}
%
% \changes{v1.00}{2019/09/14}
%    {UTF-8 support for 2019 LaTeX format}
% Allow UTF-8 characters to expand in the |\protected@edef| so that
% they become for example  |\IeC{\'{e}}| and uppercase correctly.
% \changes{v1.01}{2022/02/14}
%    {UTF-8 support for 2022 LaTeX format (unreleased)}
% \changes{v1.02}{2022/06/12}
%    {Obsolete this package in newer formats}
% \changes{v1.02s}{2022/067/10}
%    {Adjust test for newer formats}
% Allow UTF-8 characters are e-\TeX\ |\protected| in newer \LaTeX\ formats.
% 
%    \begin{macrocode}
      \let\UTF@two@octets@noexpand\@empty
      \let\UTF@three@octets@noexpand\@empty
      \let\UTF@four@octets@noexpand\@empty
%    \end{macrocode}
%
% Set up the `non-math' things that also have to be skipped.
%    \begin{macrocode}
      \def\NoCaseChange##1{\noexpand\NoCaseChange{\noexpand##1}}%
      \@nonchangecase\label
      \@nonchangecase\ref
      \@nonchangecase\ensuremath
%    \end{macrocode}
%
% |\cite| a bit trickier, as we want to uppercase any optional argument.
% This will fail if the optional argument contains a brace group, but
% should catch most cases.
%
% |text \cite[page 1]{foo} more text| ends up as
%\begin{verbatim}
% \uppercase{text \toks@{\cite[page1]}%
% \the\toks@{foo}%
% \uppercase{ more text}
%\end{verbatim}
%    \begin{macrocode}
      \def\cite##1##{\toks@{\noexpand\cite##1}\@citex}%
      \def\@citex##1{\NoCaseChange{\the\toks@{##1}}}%
%    \end{macrocode}
% (|\@citex| is a scratch macro here, not a redefinition of the existing
% |\@citex|.)
%
% The following is essentially taken from |\MakeUppercase|.
% Recursively execute |\reserved@a| to |\let| the pairs in |\@uclclist|.
% The strange construction with |\@gobble| at the end just gobbles the
% final recursive call.
%
% Incidentally, packages should not use the |\reserved@|\ldots\ scratch
% macros, which are `reserved' for use within the \LaTeX\ kernel, but
% (a) this code is essentially a copy from the kernel, and 
% (b) I'm allowed to break the rules, so there.
%    \begin{macrocode}
      \def\reserved@a##1##2{\let#2\reserved@a}%
      \expandafter\reserved@a\@uclclist\reserved@b{\reserved@b\@gobble}%
%    \end{macrocode}
%
% Expand everything first so that the `skipping' code can see what to
% skip and so that tokens are revealed to |\uppercase|.
% This makes the argument `moving'.
% The |$\valign$| is just a fake math expression used to terminate
% the parsing done by |\@skipmath|.
%    \begin{macrocode}
      \protected@edef\reserved@a{\endgroup
          \noexpand\@skipmath#3#4$\valign$}%
%    \end{macrocode}
%
%    \begin{macrocode}
      \reserved@a}
%    \end{macrocode}
% \end{macro}
%
% \begin{macro}{\@nonchangecase}
%    \begin{macrocode}
\def\@nonchangecase#1{\def#1##1{\NoCaseChange{#1{##1}}}}
%    \end{macrocode}
% \end{macro}
%
% \begin{macro}{\NoCaseChange}
% For hiding arbitrary text from |\uppercase|. This innocuous
% definition is used for any occurrence of |\NoCaseChange|
% in text that is not passed to |\MakeTextUppercase|. For example a 
% section heading may be uppercased, but the toc entry may not.
% It is also used for nested definitions of |\cite| etc, where the 
% |\NoCaseChange| is inserted by expansion, but not removed as it is
% hidden by the brace group.
%    \begin{macrocode}
\let\NoCaseChange\@firstofone
%    \end{macrocode}
% \end{macro}
%
%\begin{macro}{\@skipmath}
% |#1|: operation |\uppercase| / |\lowercase|\\
% |#2|: text up to first (next) |$|\\
% |#3|: first math mode material (or |\valign| sentinel)
%    \begin{macrocode}
\def\@skipmath#1#2$#3${%
  \@skip@nonchangecase#1#2\NoCaseChange\valign
  \ifx\valign#3%
  \else
    $#3$%
    \expandafter\@skipmath\expandafter#1%
  \fi}
%    \end{macrocode}
% \end{macro}
%
%\begin{macro}{\@skip@nonchangecase}
% |#1|: |\uppercase| or |\lowercase|\\
% |#2|: Text up to the first command (such as |\cite|) made `safe'.
%       or the first use of |\NoCaseChange|.
%    \begin{macrocode}
\def\@skip@nonchangecase#1#2\NoCaseChange#3{%
  #1{#2}%
  \ifx\valign#3%
  \else
    #3%
    \expandafter\@skip@nonchangecase\expandafter#1%
  \fi}
%    \end{macrocode}
% \end{macro}
%
% \begin{macro}{\MakeTextUppercase}
% \changes{v0.06}{1998/11/12}
%    {Add edef to make behaviour more like \cs{MakeUppercase}}
% Put it all together. Arrange for \i\ and \j\ to uppercase, and
% to read the pairs in the ucase list `forwards'.
%    \begin{macrocode}
\DeclareRobustCommand\MakeTextUppercase{%
  \@uclcnotmath{\def\i{I}\def\j{J}}{##1##2}\uppercase}
%    \end{macrocode}
%
%    \begin{macrocode}
\protected@edef\MakeTextUppercase#1{\MakeTextUppercase{#1}}
%    \end{macrocode}
% \end{macro}
%
% \begin{macro}{\MakeTextLowercase}
% \changes{v0.06}{1998/11/12}
%    {Add edef to make behaviour more like \cs{MakeLowercase}}
% probably will never be used, but it is easy to implement.
% Use |\lowercase| and read the pairs in the uppercase list `backwards'.
%    \begin{macrocode}
\DeclareRobustCommand\MakeTextLowercase{%
  \@uclcnotmath{}{##2##1}\lowercase}
%    \end{macrocode}
%
%    \begin{macrocode}
\protected@edef\MakeTextLowercase#1{\MakeTextLowercase{#1}}
%    \end{macrocode}
% \end{macro}
%
% \begin{macro}{\MakeUppercase}
% \begin{macro}{\MakeLowercase}
% \changes{v0.06}{1998/11/12}
%    {Option to overload added.  latex/2906}
%    \begin{macrocode}
\DeclareOption{overload}{%
  \expandafter\let\csname MakeUppercase \expandafter\endcsname
                  \csname MakeTextUppercase \endcsname
  \expandafter\let\csname MakeLowercase \expandafter\endcsname
                  \csname MakeTextLowercase \endcsname}
%    \end{macrocode}
%
%    \begin{macrocode}
\ProcessOptions
%    \end{macrocode}
% \end{macro}
% \end{macro}
%
%    \begin{macrocode}
%</package>
%    \end{macrocode}
%
% \Finale
%


==> anc/licenses/textcase/textcase.ins <==
\input docstrip
\keepsilent
\preamble
\endpreamble

\askforoverwritefalse

\generate{\file{textcase.sty}{\from{textcase.dtx}{package}}}

\endbatchfile


==> anc/numerical_experiments.py <==
#!/usr/bin/env python3
"""Numerical experiments and figures for Recursive memory for prediction and generation.

Run ``python3 numerical_experiments.py`` from any directory.  Stochastic
results are summarized over independent replicates, and exact calculations,
floating-point enumerations and Monte Carlo estimates are labeled separately.
"""
from __future__ import annotations

import argparse
from collections import deque
from dataclasses import dataclass
from decimal import Decimal, ROUND_FLOOR, localcontext
from fractions import Fraction as F
import hashlib
import importlib.util
import itertools
import json
import math
import os
from pathlib import Path
import platform
import time

os.environ.setdefault("MPLCONFIGDIR", str(Path(__file__).resolve().parent / "tmp" / "matplotlib"))
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

ROOT = Path(__file__).resolve().parent
OUT = ROOT / "verification" / "numerical_experiments.json"
FIG = ROOT / "figures"
SEED = 20261027
REPS = 32
COLORS = ["#215f8c", "#9a3c29", "#637a29", "#82518c", "#d18b2a"]
plt.rcParams.update({
    "font.family": "serif", "font.serif": ["STIXGeneral", "DejaVu Serif"],
    "mathtext.fontset": "stix", "font.size": 9, "axes.labelsize": 9,
    "axes.titlesize": 10, "xtick.labelsize": 8, "ytick.labelsize": 8,
    "legend.fontsize": 7.5, "axes.spines.top": False,
    "axes.spines.right": False, "axes.linewidth": .6,
    "pdf.fonttype": 42, "ps.fonttype": 42, "savefig.dpi": 240,
})


def rng(suite, config, rep, stream=0):
    return np.random.default_rng(np.random.SeedSequence([SEED, suite, config, rep, stream]))


def savefig(fig, name):
    FIG.mkdir(exist_ok=True)
    for ext in ("pdf", "png"):
        fig.savefig(FIG / f"{name}.{ext}", bbox_inches="tight")
    plt.close(fig)


def serial(value):
    if isinstance(value, np.ndarray):
        return value.tolist()
    if isinstance(value, np.generic):
        return value.item()
    raise TypeError(type(value).__name__)


def summarize(values):
    """Normal-reference 95% Monte Carlo interval over independent replicates."""
    x = np.asarray(values, dtype=float)
    mean = x.mean(axis=0)
    se = x.std(axis=0, ddof=1) / math.sqrt(x.shape[0])
    return {"mean": mean, "standard_error": se,
            "lower_95": mean - 1.96 * se, "upper_95": mean + 1.96 * se,
            "replicate_means": x, "independent_replicates": x.shape[0],
            "interval": "mean +/- 1.96 * sample_sd(replicate_means)/sqrt(32)"}


def bernoulli_kl(p, q):
    # The true models and all codebooks used below are strictly interior.
    out = p * np.log(p / q) + (1-p) * np.log((1-p)/(1-q))
    return np.maximum(out, 0.)  # remove negative roundoff of exact zero


@dataclass(frozen=True)
class HMM:
    name: str
    alpha: float
    beta: float
    e0: float
    e1: float

    @property
    def det(self):
        return 1-self.alpha-self.beta

    @property
    def initial(self):
        return self.alpha/(self.alpha+self.beta)

    @property
    def interval(self):
        return sorted((self.alpha, 1-self.beta))

    @property
    def transition(self):
        return np.array([[1-self.alpha, self.alpha], [self.beta, 1-self.beta]])

    @property
    def kappa(self):
        P = self.transition
        a, b = math.sqrt(P[0, 0]*P[1, 1]), math.sqrt(P[0, 1]*P[1, 0])
        return abs(a-b)/(a+b)

    def p(self, u):
        return self.e0+(self.e1-self.e0)*u

    def update(self, u, y):
        g0, g1 = np.where(y, self.e0, 1-self.e0), np.where(y, self.e1, 1-self.e1)
        return self.alpha+self.det*(u*g1/((1-u)*g0+u*g1))


MODELS = [HMM("S", .2, .2, .1, .9), HMM("O", .1, .1, .2, .8),
          HMM("N", .8, .7, .15, .85), HMM("A", .15, .3, .35, .75),
          HMM("D1", .3, .7, .1, .9), HMM("D2", .2, .3, .4, .4)]


class Quantizer:
    def __init__(self, model, k, mode="uniform", extra=()):
        lo, hi = model.interval
        self.mode = mode
        self.requested_k = k
        if abs(hi-lo) < 1e-14:
            self.points = np.array([lo])
        elif mode == "log":
            c = np.linspace(math.log(lo/(1-lo)), math.log(hi/(1-hi)), k)
            self.points = 1/(1+np.exp(-c))
        else:
            self.points = np.linspace(lo, hi, k)
        if extra:
            self.points = np.unique(np.r_[self.points, extra])
        self.coords = (np.log(self.points/(1-self.points)) if mode == "log" else self.points)
        self.thresholds = (self.coords[:-1]+self.coords[1:])/2
        self.k_total = len(self.points) + int(np.min(abs(self.points-model.initial)) > 1e-13)

    def __call__(self, u):
        v = np.log(u/(1-u)) if self.mode == "log" else u
        return self.points[np.searchsorted(self.thresholds, v, side="right")]


def rational_grid_bfs(k):
    """Integer arithmetic for exact rational uniform-grid transitions."""
    m = k-1
    start = (m+1)//2
    reached, todo, edges = {start}, deque([start]), []
    while todo:
        i = todo.popleft()
        un, ud = m+3*i, 5*m
        targets = []
        for y in (0, 1):
            num, den = (un, 9*ud-8*un) if not y else (9*un, ud+8*un)
            j = (2*m*num+den)//(2*den)  # exact nearest, ties upward
            assert 0 <= j <= m
            targets.append(j)
            if j not in reached:
                reached.add(j)
                todo.append(j)
        edges.append([i, *targets])
    return {"method": "exact rational arithmetic, breadth-first closure",
            "nominal_states": k, "rounded_start_index": start,
            "reachable_states": len(reached), "bits": math.ceil(math.log2(len(reached))),
            "reachable_indices": sorted(reached),
            "transition_sha256": hashlib.sha256(json.dumps(sorted(edges)).encode()).hexdigest()}


def certified_loggrid_bfs():
    """Certify every rounded edge using rational bounds for r=2**(1/35).

    Grid odds are r**(2*i)/4, i=0,...,70.  Rounding boundaries are
    r**(2*j+1)/4.  Integer 35th powers certify a rational enclosing
    interval for r; all subsequent comparisons are exact rational ones.
    """
    digits, den = 60, 10**60
    with localcontext() as ctx:
        ctx.prec = 100
        a = int(((Decimal(2).ln()/35).exp()*den).to_integral_value(rounding=ROUND_FLOOR))
    assert a**35 < 2*den**35 < (a+1)**35
    rl, rh = F(a, den), F(a+1, den)
    pl = [rl**i for i in range(141)]
    ph = [rh**i for i in range(141)]
    threshold = [(pl[2*j+1]/4, ph[2*j+1]/4) for j in range(70)]
    reached, todo, edges, margin = {-1}, deque([-1]), [], math.inf
    while todo:
        i = todo.popleft()
        ol, oh = (F(1), F(1)) if i == -1 else (pl[2*i]/4, ph[2*i]/4)
        targets = []
        for y in (0, 1):
            ell = F(9) if y else F(1, 9)
            f = lambda o: (1+4*ell*o)/(4+ell*o)
            vl, vh = f(ol), f(oh)
            middle = float((vl+vh)/2)
            j = math.floor((math.log(middle)+math.log(4))/(2*math.log(4)/70)+.5)
            assert 0 <= j <= 70
            if j:
                assert vl > threshold[j-1][1]
                margin = min(margin, float(vl-threshold[j-1][1]))
            if j < 70:
                assert vh < threshold[j][0]
                margin = min(margin, float(threshold[j][0]-vh))
            targets.append(j)
            if j not in reached:
                reached.add(j)
                todo.append(j)
        edges.append([i, *targets])
    assert len(reached) == 29
    return {"method": "rational intervals from r**35=2; exact comparison on every reachable edge",
            "log_grid_points": 71, "exact_initial_label": -1, "nominal_states": 72,
            "reachable_grid_states": len(reached)-1, "reachable_total_states": len(reached),
            "private_phase_disjoint_total_states": len(reached)+2, "observer_and_private_bits": 5,
            "root_bracket_digits": digits, "root_bracket_numerators": [str(a), str(a+1)],
            "root_bracket_denominator": str(den),
            "minimum_certified_odds_boundary_margin": margin,
            "reachable_indices": sorted(reached), "certified_edges": sorted(edges),
            "note": "Initial belief 1/2 is a separate label; grid index 35 is not reached after an observation."}


def suite_a():
    rows = [rational_grid_bfs(k) for k in (17, 41, 65, 257, 4590, 458825)]
    assert [r["reachable_states"] for r in rows] == [9, 23, 23, 55, 257, 3139]
    return {"status": "passed", "uniform_grid_closures": rows,
            "query_log_grid": certified_loggrid_bfs(),
            "augmented19_closure": certified_augmented_bfs()}


def certified_augmented_bfs():
    """Rational interval enclosure for the two algebraic fixed points."""
    den = 10**60
    a = math.isqrt(265*den*den)
    assert a*a < 265*den*den < (a+1)*(a+1)
    lower, upper = F(a, den), F(a+1, den)
    uh = ((15+lower)/40, (15+upper)/40)
    ul = (1-uh[1], 1-uh[0])
    points = sorted([(F(16+3*i, 80), F(16+3*i, 80)) for i in range(17)]+[ul, uh],
                    key=lambda pair: float(sum(pair)/2))
    boundaries = [((points[i][0]+points[i+1][0])/2,
                   (points[i][1]+points[i+1][1])/2) for i in range(18)]
    start = next(i for i, pair in enumerate(points) if pair == (F(1, 2), F(1, 2)))
    reached, todo, edges, margin = {start}, deque([start]), [], math.inf
    while todo:
        i = todo.popleft(); targets = []
        for y in (0, 1):
            f = lambda u: F(1, 5)+F(3, 5)*(9*u/(1+8*u) if y else u/(9-8*u))
            lo, hi = f(points[i][0]), f(points[i][1])
            middle = float((lo+hi)/2)
            j = sum(middle >= float(sum(pair)/2) for pair in boundaries)
            if j:
                assert lo > boundaries[j-1][1]
                margin = min(margin, float(lo-boundaries[j-1][1]))
            if j < 18:
                assert hi < boundaries[j][0]
                margin = min(margin, float(boundaries[j][0]-hi))
            targets.append(j)
            if j not in reached:
                reached.add(j); todo.append(j)
        edges.append([i, *targets])
    assert len(reached) == 13
    return {"method": "exact rational interval BFS; sqrt(265) enclosed by integer squares",
            "nominal_codebook_points": 19, "reachable_states": len(reached), "bits": 4,
            "start_sorted_index": start, "reachable_sorted_indices": sorted(reached),
            "certified_edges": sorted(edges), "minimum_rounding_boundary_margin_float": margin,
            "square_root_bracket_numerators": [str(a), str(a+1)], "bracket_denominator": str(den)}


def histories(model, quant, maxlen):
    rows = [(0, model.initial, model.initial, 1.)]
    level = [(model.initial, model.initial, 1.)]
    for t in range(1, maxlen+1):
        nxt = []
        for u, z, weight in level:
            for y in (0, 1):
                p = float(model.p(u))
                nxt.append((float(model.update(u, y)), float(quant(model.update(z, y))),
                            weight*(p if y else 1-p)))
        rows.extend((t, *r) for r in nxt)
        level = nxt
    return rows


def exhaustive_interfaces(model, quant, hmax, wmax):
    """Independent private matrix likelihood versus exact query filter law."""
    checks, normchecks = 0, 0
    maximum = {name: 0. for name in ("query", "unifilar", "private")}
    max_query_private = max_norm = max_chain = 0.
    final_history_kl = {name: 0. for name in maximum}
    P = model.transition
    for t, u, z, hw in histories(model, quant, hmax):
        # true belief, query belief, recursive belief, true mass, query mass,
        # generator mass, unnormalized private hidden-state row
        branches = [(u, z, z, 1., 1., 1., np.array([1-z, z]))]
        chain = 0.
        for length in range(1, wmax+1):
            nxt = []
            for a, b, c, pa, pb, pc, private in branches:
                p, q, s = float(model.p(a)), float(model.p(b)), float(model.p(c))
                chain += pa*float(bernoulli_kl(p, s))
                for y in (0, 1):
                    pp, qq, ss = (p, q, s) if y else (1-p, 1-q, 1-s)
                    emission = np.array([model.e0, model.e1]) if y else np.array([1-model.e0, 1-model.e1])
                    pv = (private*emission) @ P
                    nxt.append((float(model.update(a, y)), float(model.update(b, y)),
                                float(quant(model.update(c, y))), pa*pp, pb*qq, pc*ss, pv))
                    masses = {"query": pb*qq, "unifilar": pc*ss, "private": float(pv.sum())}
                    for name, mass in masses.items():
                        maximum[name] = max(maximum[name], abs(math.log(pa*pp/mass)))
                    max_query_private = max(max_query_private, abs(math.log(masses["query"]/masses["private"])))
                    checks += 1
            branches = nxt
            for index in (3, 4, 5):
                max_norm = max(max_norm, abs(sum(b[index] for b in branches)-1))
            max_norm = max(max_norm, abs(sum(float(b[6].sum()) for b in branches)-1))
            direct = sum(b[3]*math.log(b[3]/b[5]) for b in branches)
            max_chain = max(max_chain, abs(direct-chain))
            normchecks += 4
        if t == hmax:
            for name, index in (("query", 4), ("unifilar", 5), ("private", 6)):
                val = sum(b[3]*math.log(b[3]/(float(b[6].sum()) if index == 6 else b[index])) for b in branches)
                final_history_kl[name] += hw*val
    assert max_query_private < 1e-12 and max_norm < 1e-12 and max_chain < 1e-12
    return {"method": "finite exhaustive deterministic floating-point likelihood enumeration",
            "history_max_length": hmax, "histories": 2**(hmax+1)-1,
            "word_max_length": wmax, "history_word_checks": checks,
            "normalization_checks": normchecks, "finite_domain_maximum_absolute_log_ratio": maximum,
            "max_query_private_log_difference": max_query_private,
            "max_normalization_error": max_norm, "max_KL_chain_discrepancy": max_chain,
            "exact_enumerated_expected_KL_at_final_history_and_word_length": final_history_kl}


def observe(model, quant, word):
    u = z = model.initial
    for y in word:
        u, z = float(model.update(u, y)), float(quant(model.update(z, y)))
    return u, z


def pattern_curve(model, quant, history, pattern, max_t=16384, initial_z=None):
    u, z = observe(model, quant, history)
    if initial_z is not None:
        z = initial_z
    start = (u, z)
    a, b, c = u, z, z
    qlog = glog = 0.
    ts = np.unique(np.geomspace(1, max_t, 100).astype(int))
    wanted, qr, gr = set(ts.tolist()), [], []
    for t in range(1, max_t+1):
        y = pattern[(t-1) % len(pattern)]
        p, q, g = float(model.p(a)), float(model.p(b)), float(model.p(c))
        if not y:
            p, q, g = 1-p, 1-q, 1-g
        qlog += math.log(p/q)
        glog += math.log(p/g)
        a, b, c = float(model.update(a, y)), float(model.update(b, y)), float(quant(model.update(c, y)))
        if t in wanted:
            qr.append(abs(qlog)); gr.append(abs(glog))
    return {"initial_true_belief": start[0], "initial_approximate_belief": start[1],
            "horizons": ts, "query_and_private_absolute_log_ratio": qr,
            "unifilar_absolute_log_ratio": gr}


def sampled_kl(model, quantizers, suite, config, hlen, futures, max_t=4096):
    """Unbiased forward-KL estimate via conditional one-step KL chain terms.

    Each independent replicate draws one true source history and then F
    conditionally independent true futures.  Codebooks share the same samples.
    Exact query and private forward laws are the same; private matrix equality
    is checked independently by exhaustive_interfaces.
    """
    ts = 2**np.arange(int(math.log2(max_t))+1)
    requested = {int(t): j for j, t in enumerate(ts)}
    nq = len(quantizers)
    true = np.full(REPS, model.initial)
    state = np.full((nq, REPS), model.initial)
    for rep in range(REPS):
        gen = rng(suite, config, rep, 0)
        for _ in range(hlen):
            y = gen.random() < model.p(true[rep])
            true[rep] = model.update(true[rep], y)
            for j, quant in enumerate(quantizers):
                state[j, rep] = quant(model.update(state[j, rep], y))
    initial_true, initial_states = true.copy(), state.copy()
    uniforms = np.stack([rng(suite, config, rep, 1).random((max_t, futures)) for rep in range(REPS)], axis=1)
    true = np.repeat(true[:, None], futures, axis=1)
    state = np.repeat(state[:, :, None], futures, axis=2)
    query = state.copy()
    sums = np.zeros_like(state); qsums = np.zeros_like(state); direct = np.zeros_like(state)
    kl = np.empty((nq, REPS, len(ts))); qkl = np.empty_like(kl); directout = np.empty_like(kl)
    for t in range(1, max_t+1):
        p = model.p(true)
        q = model.p(state)
        pq = model.p(query)
        sums += bernoulli_kl(p[None, :, :], q)
        qsums += bernoulli_kl(p[None, :, :], pq)
        y = uniforms[t-1] < p
        direct += np.where(y[None, :, :], np.log(p[None, :, :]/q),
                           np.log((1-p[None, :, :])/(1-q)))
        true = model.update(true, y)
        query = model.update(query, y[None, :, :])
        for j, quant in enumerate(quantizers):
            state[j] = quant(model.update(state[j], y))
        if t in requested:
            j = requested[t]
            kl[:, :, j] = sums.mean(axis=2)
            qkl[:, :, j] = qsums.mean(axis=2)
            directout[:, :, j] = direct.mean(axis=2)
    records = []
    for j, quant in enumerate(quantizers):
        records.append({"nominal_grid_points": len(quant.points), "state_count_with_initial_if_needed": quant.k_total,
                        "unifilar_total_forward_KL": summarize(kl[j]),
                        "query_and_private_total_forward_KL": summarize(qkl[j]),
                        "direct_log_ratio_Monte_Carlo_crosscheck": summarize(directout[j])})
    return {"method": "Monte Carlo expectation of sum of conditional Bernoulli KL terms",
            "loss": "unnormalized total conditional forward KL, averaged over true histories and futures",
            "history_length": hlen, "independent_replicates": REPS,
            "futures_per_replicate": futures, "total_futures": REPS*futures,
            "future_symbols": REPS*futures*max_t, "maximum_horizon": max_t,
            "horizons": ts, "initial_true_beliefs": initial_true, "initial_approximate_beliefs": initial_states,
            "records": records,
            "scope": "Histories of finite length."}


def private_sampling_check():
    model, quant = MODELS[0], Quantizer(MODELS[0], 17)
    history = [int(x) for x in "0110100111"]
    _, z = observe(model, quant, history)
    exact = []
    for word in itertools.product((0, 1), repeat=4):
        row = np.array([1-z, z])
        for y in word:
            emission = np.array([model.e0, model.e1]) if y else np.array([1-model.e0, 1-model.e1])
            row = (row*emission) @ model.transition
        exact.append(float(row.sum()))
    counts = []
    for rep in range(REPS):
        gen = rng(12, 0, rep)
        hidden = gen.random(8192) < z
        words = np.zeros(8192, dtype=int)
        for _ in range(4):
            y = gen.random(8192) < np.where(hidden, model.e1, model.e0)
            words = 2*words+y
            hidden = gen.random(8192) < np.where(hidden, 1-model.beta, model.alpha)
        counts.append(np.bincount(words, minlength=16))
    freq = np.asarray(counts)/8192
    return {"method": "private hidden-state sampler; forward-matrix exact-law reference",
            "history": "0110100111", "word_length": 4, "draws_per_replicate": 8192,
            "independent_replicates": REPS, "total_draws": 8192*REPS,
            "initial_belief": z, "words_lexicographic": [format(i, "04b") for i in range(16)],
            "exact_private_probabilities": exact, "frequencies": summarize(freq),
            "pooled_total_variation": .5*float(abs(freq.mean(axis=0)-exact).sum()),
            "maximum_pooled_absolute_error": float(abs(freq.mean(axis=0)-exact).max()),
            "scope": "Sampling check against the exact law."}


def draw_interfaces(plain, augmented, mc):
    # Figures are drawn at the 5.4-inch text width, with legends outside the data area.
    with plt.rc_context({"font.size": 8, "axes.labelsize": 7.5,
                         "axes.titlesize": 8, "xtick.labelsize": 7,
                         "ytick.labelsize": 7, "legend.fontsize": 6.5}):
        fig, ax = plt.subplots(1, 3, figsize=(5.4, 2.9),
                               gridspec_kw={"width_ratios": [1, 1, 1.12]})
        ax[1].sharey(ax[0])
        t = plain["horizons"]
        ax[0].loglog(t, plain["unifilar_absolute_log_ratio"], color=COLORS[1], label="Unifilar, grid 17")
        ax[0].loglog(t, plain["query_and_private_absolute_log_ratio"], color=COLORS[0], ls="--", label="Query = private")
        ax[0].set(title="(a) Shared initial\nbelief", xlabel="All-ones length $T$", ylabel="Absolute word log ratio")
        ax[1].loglog(t, plain["unifilar_absolute_log_ratio"], color=COLORS[1], label="17-point grid")
        ax[1].loglog(t, augmented["unifilar_absolute_log_ratio"], color=COLORS[2], label="Grid + 2 fixed points")
        ax[1].set(title="(b) Fixed-word\nsensitivity", xlabel="All-ones length $T$")
        ax[1].tick_params(axis="y", labelleft=False)
        ts = mc["horizons"]
        for rec, col in zip(mc["records"], COLORS):
            stats = rec["unifilar_total_forward_KL"]
            ax[2].loglog(ts, stats["mean"], color=col, label=f"Unifilar, grid {rec['nominal_grid_points']}")
            ax[2].fill_between(ts, np.maximum(stats["lower_95"], 1e-18), stats["upper_95"], color=col, alpha=.17)
        stats = mc["records"][0]["query_and_private_total_forward_KL"]
        ax[2].loglog(ts, stats["mean"], color=".25", ls="--", label="Query = private, grid 17")
        ax[2].set(title="(c) Mean total\nforward KL", xlabel="Forecast horizon $T$", ylabel="Total KL (nats)")
        for a in ax:
            a.grid(axis="y", color=".9", lw=.45)
            a.legend(frameon=False, loc="upper left", bbox_to_anchor=(0, -.30),
                     borderaxespad=0, handlelength=1.7, handletextpad=.5,
                     labelspacing=.35, fontsize=6.5)
        fig.subplots_adjust(left=.092, right=.987, bottom=.335, top=.83, wspace=.35)
        FIG.mkdir(exist_ok=True)
        for ext in ("pdf", "png"):
            fig.savefig(FIG / f"hmm_generation.{ext}", bbox_inches=None)
        plt.close(fig)


def suite_b():
    model = MODELS[0]
    finite = [{"K": k, **exhaustive_interfaces(model, Quantizer(model, k), 6, 8)} for k in (5, 17, 65)]
    hist = [int(x) for x in "0110100111"]
    q17 = Quantizer(model, 17)
    fixed_hi = (15+math.sqrt(265))/40
    q19 = Quantizer(model, 17, extra=(1-fixed_hi, fixed_hi))
    plain = pattern_curve(model, q17, hist, [1])
    augmented = pattern_curve(model, q19, hist, [1], initial_z=plain["initial_approximate_belief"])
    augmented_own_history = pattern_curve(model, q19, hist, [1])
    long = []
    longhist = [hist, [0]*128, [1]*128, [0, 1]*64, [1, 0]*64]
    for hi, history in enumerate(longhist):
        for name, pattern in (("zeros", [0]), ("ones", [1]), ("alternating01", [0, 1]), ("alternating10", [1, 0])):
            for k in (17, 65, 257):
                long.append({"history_id": hi, "history_length": len(history), "pattern": name, "K": k,
                             **pattern_curve(model, Quantizer(model, k), history, pattern, 4096)})
    mc = sampled_kl(model, [Quantizer(model, k) for k in (17, 65, 257)], 10, 0, 128, 64)
    sampling = private_sampling_check()
    d = math.log(37/50)/math.log(135/1369)
    refs = [{"K": k, "per_symbol_converse_reference": (12/65)**2/(4*(2*k)**(2/d))} for k in (17, 65, 257)]
    draw_interfaces(plain, augmented, mc)
    return {"status": "passed", "short_domain": finite,
            "fixed_word": {"history": "0110100111", "plain17": plain, "augmented19_same_initial_belief": augmented,
                           "augmented19_own_history_recursion": augmented_own_history,
                           "fixed_points": [1-fixed_hi, fixed_hi],
                           "fixed_point_definition": "upper=(15+sqrt(265))/40, lower=1-upper; evaluated in double precision"},
            "long_patterns": long, "mean_KL": mc, "private_sampler": sampling,
            "analytic_converse_references": {"values": refs, "not_plotted_as_finite_history_lower_bound": True,
                "scope": "Stationary predictor quantization converse for accuracy at every time."},
            "figure": "figures/hmm_generation.pdf"}


def draw_models(allrows):
    fig, ax = plt.subplots(2, 3, figsize=(7.2, 4.9))
    for ci, row in enumerate(allrows):
        model = HMM(**row["model"])
        mc = row["mean_KL"]
        iid = row["iid_exact_baseline"]["applies"]
        a = ax.flat[ci]
        for rec, col in zip(mc["records"], COLORS):
            s = rec["unifilar_total_forward_KL"]
            if not iid:
                a.loglog(mc["horizons"], np.maximum(s["mean"], 1e-18), color=col,
                         label=f"Grid {rec['nominal_grid_points']}")
                a.fill_between(mc["horizons"], np.maximum(s["lower_95"], 1e-18),
                               np.maximum(s["upper_95"], 1e-18), color=col, alpha=.16)
        if iid:
            a.set_xscale("log"); a.axhline(0, color=COLORS[0])
            a.text(.5, .65, "Exact one-state generator\nKL = 0 for every horizon", ha="center", va="center", transform=a.transAxes, fontsize=8)
            a.set_ylim(-.01, .05)
        a.set_xlim(1, 4096)
        a.set(title=f"{model.name}: det(P)={model.det:.2g}", xlabel="Forecast horizon T", ylabel="Mean total KL (nats)")
        a.grid(axis="y", color=".9", lw=.45)
    ax.flat[0].legend(frameon=False)
    fig.tight_layout()
    savefig(fig, "hmm_models")


def suite_c():
    allrows = []
    for ci, model in enumerate(MODELS):
        records = []
        for k in (5, 9, 17, 33, 65, 129):
            quant = Quantizer(model, k, "log")
            records.append({"requested_grid_points": k, "actual_grid_points": len(quant.points),
                            "states_including_initial": quant.k_total,
                            **exhaustive_interfaces(model, quant, 4, 8)})
        mc = sampled_kl(model, [Quantizer(model, k, "log") for k in (17, 65, 129)], 20, ci, 256, 32)
        patterns = []
        for name, patt in (("zeros", [0]), ("ones", [1]), ("alternating01", [0, 1]), ("alternating10", [1, 0])):
            patterns.append({"pattern": name, **pattern_curve(model, Quantizer(model, 17, "log"),
                                                               [int(x) for x in "0110100111"], patt, 4096)})
        iid = abs(model.det) < 1e-14 or model.e0 == model.e1
        row = {"model": model.__dict__, "determinant": model.det, "kappa": model.kappa,
               "short_domain": records, "mean_KL": mc, "long_patterns_K17": patterns,
               "iid_exact_baseline": {"applies": iid, "states": 1 if iid else None,
                                      "probability_one": float(model.p(model.initial)) if iid else None,
                                      "all_horizon_log_error": 0. if iid else None}}
        allrows.append(row)
    draw_models(allrows)
    return {"status": "passed", "models": allrows,
            "figure": "figures/hmm_models.pdf",
            "scope": "Finite tests and Monte Carlo estimates over independent replicates."}


def load_module(name, path):
    spec = importlib.util.spec_from_file_location(name, path)
    module = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(module)
    return module


def stream_samples(n, delta, suite, config, length):
    xs = np.stack([rng(suite, config, rep).integers(0, 2, size=length, dtype=np.int8) for rep in range(REPS)])
    if delta is not None:
        us = np.stack([rng(suite, config, rep, 1).random(length-n) for rep in range(REPS)])
        for t in range(n, length):
            xs[:, t] = np.where(us[:, t-n] < (1+delta)/2, xs[:, t-n], 1-xs[:, t-n])
    return xs


def block_predictions(xs, n, b, uniform):
    """Vectorized trajectory evaluation of the window estimators.

    The results are checked against the recursive implementations on short
    streams.
    """
    prefix = np.pad(np.cumsum(xs, axis=1, dtype=np.int64), ((0, 0), (1, 0)))
    times = np.arange(n, xs.shape[1]+1)
    k, j = times//b, (times-n)//b
    u = (times-n) % b
    if uniform:
        return prefix[:, times]-b*(prefix[:, j*b]//b)-(b-1+u)[None, :]/2
    return prefix[:, times]-prefix[:, j*b]-(u/b)[None, :]*(prefix[:, (j+1)*b]-prefix[:, j*b])


def window_stats(xs, n, E, old, buffer_module, evaluate_buffer=True):
    pref = np.pad(np.cumsum(xs, axis=1, dtype=np.int64), ((0, 0), (1, 0)))
    truth = pref[:, n:]-pref[:, :-n]
    bu = min(n, math.floor(E)+1)
    bm = min(n, max(1, math.floor(16*E*E)))
    uniform = block_predictions(xs, n, bu, True)
    blocks = block_predictions(xs, n, bm, False)
    predictions = {"constant": np.full_like(truth, n/2, dtype=float), "uniform_carry": uniform, "block_count": blocks}
    counter = buffer_module.FiniteBufferCounter(n, E)
    fallback = counter.state_bit_bound() >= n
    bufstat = {"formal_bit_bound": counter.state_bit_bound(), "chosen_bits": min(n, counter.state_bit_bound()),
               "uses_exact_window_fallback": fallback, "overflows": 0, "fallback_queries": 0,
               "formal_block_length": counter.b, "formal_capacity": counter.H}
    if evaluate_buffer and not fallback:
        vals = np.empty_like(truth, dtype=float)
        for rep, stream in enumerate(xs):
            c = buffer_module.FiniteBufferCounter(n, E)
            for t, x in enumerate(stream, 1):
                _, overflow = c.update(int(x), t)
                bufstat["overflows"] += overflow
                if t >= n:
                    bufstat["fallback_queries"] += not c.valid
                    vals[rep, t-n] = float(c.estimate_count(t))
        predictions["formal_finite_buffer_or_exact_fallback"] = vals
    elif evaluate_buffer:
        predictions["formal_finite_buffer_or_exact_fallback"] = truth.copy()
    out = {}
    for name, prediction in predictions.items():
        err = prediction-truth
        point = np.mean(err*err, axis=0)
        rep_mse = np.mean(err*err, axis=1)
        s = summarize(rep_mse)
        s["pooled_RMSE"] = math.sqrt(float(s["mean"]))
        s["RMSE_interval_from_MSE"] = [math.sqrt(max(0, float(s["lower_95"]))), math.sqrt(max(0, float(s["upper_95"])))]
        s["largest_sampled_absolute_error"] = float(np.max(abs(err)))
        s["maximum_fixed_time_MSE_estimate_across_queried_times"] = float(point.max())
        s["query_times_per_replicate"] = truth.shape[1]
        out[name] = s
    assert out["uniform_carry"]["largest_sampled_absolute_error"] <= bu-1+1e-12
    phases = np.arange(n, xs.shape[1]+1) % bm
    oldphase = (np.arange(n, xs.shape[1]+1)-n) % bm
    analytic = oldphase*(bm-oldphase)/(4*bm)
    phase_error = (blocks-truth)**2
    phase = [{"expired_phase": int(u), "queries_per_replicate": int((oldphase == u).sum()),
              "empirical_MSE": float(phase_error[:, oldphase == u].mean()),
              "exact_MSE": float(u*(bm-u)/(4*bm))} for u in np.unique(oldphase)]
    return {"n": n, "E": E, "E_squared": E*E, "queries_per_replicate": truth.shape[1],
            "independent_replicates": xs.shape[0], "block_length": bm, "uniform_block_length": bu,
            "bits": {"exact": n, "constant": 0,
                     "uniform_carry": math.ceil(n/bu)+math.ceil(math.log2(2*bu-1)),
                     "block_count": math.ceil(math.ceil(n/bm)*math.log2(bm+1)+math.log2(bm))},
            "block_count_exact_time_averaged_MSE": float(analytic.mean()),
            "block_count_exact_maximum_phase_MSE": max(u*(bm-u)/(4*bm) for u in range(bm)),
            "metrics": out, "clock_phase_diagnostic": phase, "finite_buffer": bufstat}


def draw_window(rows, anchor):
    fig, ax = plt.subplots(1, 3, figsize=(7.8, 3.05))
    show = [r for r in rows if r["source"] == "delayed_copy" and r["delta"] == .02 and r["E"] == 2.]
    for method, col, label in (("constant", ".4", "Constant"), ("uniform_carry", COLORS[0], "Uniform carry"),
                               ("block_count", COLORS[1], "Block count")):
        xs = [r["n"] for r in show]
        vals = [r["metrics"][method]["pooled_RMSE"] for r in show]
        ax[0].loglog(xs, vals, marker="o", color=col, label=label)
    ax[0].axhline(2, color=".6", ls=":", label="Tolerance E=2")
    ax[0].set(title="(a) Count RMSE, E=2", xlabel="Window length n", ylabel="Count RMSE")
    ax[0].legend(frameon=True, facecolor="white", edgecolor="none", framealpha=1, fontsize=7)
    p = anchor["clock_phase_diagnostic"]
    ax[1].plot([r["expired_phase"] for r in p], [r["exact_MSE"] for r in p], color=".25", lw=1.5, label="Exact phase MSE")
    ax[1].plot([r["expired_phase"] for r in p], [r["empirical_MSE"] for r in p], color=COLORS[1], lw=.8, label="32-stream estimate")
    ax[1].set(title="(b) 47-bit counter, n=512", xlabel="Expired position in B=99 block", ylabel="Count mean-square error")
    ax[1].legend(frameon=False, fontsize=7)
    methods = ["constant", "uniform_carry", "block_count"]
    labels = ["Constant\n0 bits", "Uniform carry\n174 bits", "Block count\n47 bits"]
    multiplier = anchor["log_count_multiplier"]
    vals = np.array([anchor["metrics"][m]["pooled_RMSE"]*multiplier for m in methods])
    cis = np.array([anchor["metrics"][m]["RMSE_interval_from_MSE"] for m in methods])*multiplier
    ax[2].bar(np.arange(3), vals, color=[".55", COLORS[0], COLORS[1]], width=.65)
    ax[2].errorbar(np.arange(3), vals, yerr=np.array([vals-cis[:, 0], cis[:, 1]-vals]), fmt="none", color=".15", capsize=3)
    ax[2].axhline(.1, color=".3", ls=":", label="Log tolerance 0.1")
    ax[2].set_xticks(np.arange(3), labels)
    ax[2].set(title="(c) Event log error, n=512", ylabel="RMS log probability error")
    ax[2].legend(frameon=False, fontsize=7)
    for a in ax:
        a.grid(axis="y", color=".9", lw=.45)
        a.set_axisbelow(True)
    fig.tight_layout(w_pad=1.5)
    savefig(fig, "window_errors")


def suite_d():
    old = load_module("window_experiments", ROOT / "experiments.py")
    bf = load_module("finite_buffer_module", ROOT / "finite_buffer.py")
    # Check the vectorized evaluations against the recursive updates.
    match = 0.
    for n in (3, 7, 16):
        x = rng(30, n, 0).integers(0, 2, size=5*n)
        for b in range(1, n+1):
            for uniform, cls in ((True, old.UniformCount), (False, old.MeanSquareCount)):
                c = cls(n, b)
                actual = [v for bit in x if (v := c.update(int(bit))) is not None]
                vector = block_predictions(x[None, :], n, b, uniform)[0]
                match = max(match, float(np.max(abs(np.asarray(actual)-vector))))
    assert match < 1e-12
    rows = []
    for ni, n in enumerate((32, 128, 512, 2048)):
        Es = sorted(set([e for e in (1., 2., 4.) if e <= math.sqrt(n/8)]+[math.sqrt(n/8)]))
        for di, delta in enumerate((.02, .1, .5, None)):
            config = 4*ni+di
            xs = stream_samples(n, delta, 31, config, 9*n)
            for E in Es:
                row = window_stats(xs, n, E, old, bf)
                row.update({"source": "iid_fair_count_control" if delta is None else "delayed_copy", "delta": delta,
                            "seed_config": config, "stream_length": 9*n})
                rows.append(row)
    n, delta, epsilon = 512, .02, .1
    E = epsilon/math.log((1+delta)/(1-delta))
    anchor_x = stream_samples(n, delta, 32, 0, n+32768)
    anchor = window_stats(anchor_x, n, E, old, bf)
    anchor.update({"delta": delta, "event_log_tolerance": epsilon,
                   "log_count_multiplier": math.log((1+delta)/(1-delta)),
                   "stream_length": n+32768, "seed_suite": 32,
                   "scope": "32 independent trajectories; 32769 queried windows each, no burn-in."})
    # Uniform-error methods are checked on every path; mean-square methods are averaged.
    stress = []
    for n in (32, 128, 512, 2048):
        patterns = {"zeros": np.zeros(9*n, dtype=int), "ones": np.ones(9*n, dtype=int),
                    "alternating": np.arange(9*n) % 2,
                    "periodic_zeros_ones": (np.arange(9*n)//n) % 2}
        for name, x in patterns.items():
            for E in (1., 2., math.sqrt(n/8)):
                b = math.floor(E)+1
                pref = np.r_[0, np.cumsum(x)]
                truth = pref[n:]-pref[:-n]
                error = block_predictions(x[None, :], n, b, True)[0]-truth
                maximum = float(abs(error).max())
                assert maximum <= b-1+1e-12
                stress.append({"n": n, "pattern": name, "E": E, "B": b, "query_count": len(error),
                               "maximum_absolute_count_error": maximum, "proved_bound": b-1})
    exhaustive_count, exhaustive_max = 0, 0.
    words = np.array(list(itertools.product((0, 1), repeat=11)), dtype=np.int8)
    pp = np.pad(np.cumsum(words, axis=1), ((0, 0), (1, 0)))
    for n in range(2, 8):
        truth = pp[:, n:]-pp[:, :-n]
        for b in range(1, n+1):
            e = abs(block_predictions(words, n, b, True)-truth)
            assert float(e.max()) <= b-1+1e-12
            exhaustive_count += e.size
            exhaustive_max = max(exhaustive_max, float(e.max()/(b-1)) if b > 1 else 0.)
    draw_window(rows, anchor)
    return {"status": "passed", "vectorized_vs_recursive_max_difference": match,
            "configurations": rows, "configuration_count": len(rows), "anchor": anchor,
            "uniform_deterministic_stress": stress,
            "uniform_exhaustive": {"n": list(range(2, 8)), "stream_length": 11, "streams": 2048,
                                   "B_rule": "1..n", "queries_checked": exhaustive_count,
                                   "max_error_to_bound_ratio": exhaustive_max},
            "figure": "figures/window_errors.pdf",
            "scope": "Trajectory-average MSE estimates with replicate-level uncertainty, together with clock-phase means."}


def suite_e():
    ts = np.unique(np.geomspace(1, 30000, 220).astype(int))
    requested = set(ts.tolist())
    records = []
    fig, ax = plt.subplots(1, 2, figsize=(7.8, 3.15))
    emissions = np.array([.52, .48])
    for ri, r in enumerate((0., .0001, .001, .01, .1)):
        P = np.array([[1-r, r], [r, 1-r]])
        v = np.ones(2); curve = []
        if r == 0:
            curve = (ts*math.log(.52/.48)).tolist()
        else:
            for t in range(1, int(ts[-1])+1):
                v = P @ (emissions*v)
                v /= v.max()
                if t in requested:
                    curve.append(float(math.log(v[0]/v[1])))
        col = ".25" if r == 0 else COLORS[ri-1]
        ax[0].loglog(ts, curve, color=col, ls="--" if r == 0 else "-", label=f"r={r:g}")
        row = {"r": r, "horizons": ts, "all_ones_log_ratio": curve}
        if r:
            values, vectors = np.linalg.eig(P @ np.diag(emissions))
            vec = np.real(vectors[:, np.argmax(values)])
            limit = float(math.log(vec[0]/vec[1]))
            kappa = 1-2*r
            dh = 2*math.log((1-r)/r)
            bound = dh*np.power(kappa, ts)
            gaps = abs(np.asarray(curve)-limit)
            assert np.all(gaps <= bound+2e-12)
            visible = gaps > 2e-12
            ax[1].loglog(ts[visible], gaps[visible], color=col, lw=1.2)
            ax[1].loglog(ts[bound > 2e-12], bound[bound > 2e-12], color=col, ls=":", lw=1.)
            row.update({"Perron_limit_log_ratio": limit, "kappa": kappa,
                        "initial_predictive_Hilbert_distance": dh,
                        "absolute_gap_to_limit": gaps, "fixed_word_tail_bound": bound})
        records.append(row)
    ax[0].set(title="(a) A fixed future word", xlabel="All-ones word length T", ylabel="Log likelihood ratio")
    ax[0].legend(frameon=False, fontsize=7)
    ax[1].plot([], [], color=".25", label="Actual gap to all-ones limit")
    ax[1].plot([], [], color=".25", ls=":", label=r"Tail bound $\kappa^T d_H(u,w)$")
    ax[1].set(title="(b) Contraction bound versus actual gap", xlabel="All-ones word length T", ylabel="Absolute remaining log ratio", ylim=(2e-12, 30))
    ax[1].legend(frameon=False, fontsize=7)
    for a in ax:
        a.grid(axis="y", color=".9", lw=.45)
    fig.tight_layout()
    savefig(fig, "hmm_saturation")
    return {"status": "passed", "records": records,
            "figure": "figures/hmm_saturation.pdf",
            "initialization": "Two present hidden states; first apply P, so u and w are the two rows of P before the first future emission.",
            "scope": "All-ones word; its limit satisfies |ell_infinity-ell_T| <= kappa**T*d_H(u,w). The case r=0 has no contraction bound.",
            "numerical_gap_plot_floor": 2e-12}


def suite_f():
    old = load_module("generation_module", ROOT / "generation_and_threshold.py")
    ns = np.unique(np.r_[np.geomspace(16, 2**30, 450).astype(int), 10**5, 10**7])
    widths, exact, refined, coarse = [], [], [], []
    for n in ns:
        w = 1
        while (w+1)*2**(w+1) <= n//2:
            w += 1
        widths.append(w); exact.append(old.tribes_gain(w))
        refined.append(w*w/(4*(math.e-1)))
        coarse.append(math.log2(int(n))**2/(4*(math.e-1)))
    fig, ax = plt.subplots(figsize=(6.2, 3.3))
    ax.semilogx(ns, exact, color=COLORS[0], lw=1.6, label="Six-state Tribes: exact gain")
    ax.semilogx(ns, refined, color=COLORS[1], ls="--", lw=1.1, label=r"Refined asymptote $w^2/[4(e-1)]$")
    ax.semilogx(ns, coarse, color=".5", ls=":", lw=1., label=r"Coarse asymptote $(\log_2 n)^2/[4(e-1)]$")
    ax.axhline(.5, color=COLORS[2], ls="-.", lw=1, label="One-bit limiting gain 1/2")
    ax.set(xlabel="Window length n (free clock)", ylabel="Reduction in count mean-square error")
    ax.grid(axis="y", color=".9", lw=.45)
    ax.legend(frameon=False, loc="upper left", fontsize=8)
    fig.tight_layout()
    savefig(fig, "tribes_gain")
    return {"status": "passed", "method": "deterministic evaluation of proved exact formulas",
            "window_lengths": ns, "widths": widths, "exact_gain": exact,
            "refined_asymptote": refined, "coarse_asymptote": coarse,
            "examples": [{"n": int(n), "w": widths[i], "exact_gain": exact[i], "refined_asymptote": refined[i],
                          "coarse_asymptote": coarse[i]} for i, n in enumerate(ns) if n in (10**5, 10**7)],
            "figure": "figures/tribes_gain.pdf"}


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--suite", choices=["all", "a", "b", "c", "d", "e", "f"], default="all")
    parser.add_argument("--redraw", action="store_true", help="Redraw the three simulation figures from saved results")
    args = parser.parse_args()
    ROOT.joinpath("verification").mkdir(exist_ok=True)
    if args.redraw:
        data = json.loads(OUT.read_text())
        if "b" in data["suites"]:
            b = data["suites"]["b"]
            draw_interfaces(b["fixed_word"]["plain17"], b["fixed_word"]["augmented19_same_initial_belief"], b["mean_KL"])
        if "c" in data["suites"]:
            draw_models(data["suites"]["c"]["models"])
        if "d" in data["suites"]:
            draw_window(data["suites"]["d"]["configurations"], data["suites"]["d"]["anchor"])
        print("Redrew figures from saved numerical results", flush=True)
        return
    data = {"status": "running", "master_seed": SEED,
            "seed_rule": "numpy.random.SeedSequence([20261027,suite,config,rep,stream])",
            "python": platform.python_version(), "numpy": np.__version__, "matplotlib": matplotlib.__version__,
            "script_sha256": hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
            "uncertainty": "Replicate-level mean +/- 1.96 standard errors across independent trajectories or conditional histories.",
            "state_count_convention": "Grid sizes are nominal; suite a gives the reachable-state counts.",
            "protocol_scope": "Calculations and replicated experiments behind the figures and numerical examples of the paper.",
            "metrics": {"word_error": "absolute log(P(word)/Q(word)) on the named finite domain",
                        "KL": "total forward KL over the horizon, estimated by summing conditional one-step KL terms",
                        "window": "count MSE or a^2 times count MSE for log-event loss"},
            "suites": {}}
    if args.suite != "all" and OUT.exists():
        # A selected suite refresh preserves the other already executed suites.
        data["suites"] = json.loads(OUT.read_text())["suites"]
    started = time.perf_counter()
    for name, fn in (("a", suite_a), ("b", suite_b), ("c", suite_c), ("d", suite_d), ("e", suite_e), ("f", suite_f)):
        if args.suite not in ("all", name):
            continue
        print(f"Starting suite {name}", flush=True)
        t0 = time.perf_counter()
        result = fn()
        result["runtime_seconds"] = time.perf_counter()-t0
        data["suites"][name] = result
        data["runtime_seconds"] = time.perf_counter()-started
        OUT.write_text(json.dumps(data, ensure_ascii=False, indent=2, default=serial, allow_nan=False)+"\n")
        print(f"Completed suite {name}: {result['runtime_seconds']:.2f}s", flush=True)
    data["status"] = "completed"
    data["executed_suites"] = list(data["suites"])
    if all(k in data["suites"] for k in ("b", "c", "d")):
        b, c, d = (data["suites"][k] for k in ("b", "c", "d"))
        stream_groups = {(r["n"], r["source"], r["seed_config"]): r for r in d["configurations"]}
        data["coverage_summary"] = {
            "finite_HMM_history_word_pairs": sum(r["history_word_checks"] for r in b["short_domain"])
                + sum(r["history_word_checks"] for m in c["models"] for r in m["short_domain"]),
            "HMM_independent_history_replicates": b["mean_KL"]["independent_replicates"]
                + sum(m["mean_KL"]["independent_replicates"] for m in c["models"]),
            "HMM_sampled_conditional_future_paths": b["mean_KL"]["total_futures"]
                + sum(m["mean_KL"]["total_futures"] for m in c["models"]),
            "private_sampler_paths_length_four": b["private_sampler"]["total_draws"],
            "window_configurations_excluding_anchor": len(d["configurations"]),
            "window_unique_random_streams_including_anchor": REPS*(len(stream_groups)+1),
            "window_random_symbols_including_anchor": REPS*(sum(r["stream_length"] for r in stream_groups.values())+d["anchor"]["stream_length"]),
            "window_configuration_queries_per_estimator_including_anchor": REPS*(sum(r["queries_per_replicate"] for r in d["configurations"])+d["anchor"]["queries_per_replicate"]),
            "window_pairing": "The same 32 streams are used for all E values at fixed (n,source,delta).",
            "formal_buffer_nonfallback_configurations": sum(not r["finite_buffer"]["uses_exact_window_fallback"] for r in d["configurations"]),
            "formal_buffer_observed_overflows": sum(r["finite_buffer"]["overflows"] for r in d["configurations"]),
            "uniform_exhaustive_queries": d["uniform_exhaustive"]["queries_checked"]}
    data["last_invocation_wall_seconds"] = time.perf_counter()-started
    data["runtime_seconds"] = sum(s["runtime_seconds"] for s in data["suites"].values())
    OUT.write_text(json.dumps(data, ensure_ascii=False, indent=2, default=serial, allow_nan=False)+"\n")
    print(f"Wrote {OUT}; total {data['runtime_seconds']:.2f}s", flush=True)


if __name__ == "__main__":
    main()


==> anc/requirements.txt <==
numpy==2.3.5
matplotlib==3.10.8


==> anc/verification/application_examples.json <==
{
  "interpretation": {
    "state_counts": "nominal grid construction upper bounds, except the uniform lower bound; reachable-state counts are in numerical_experiments.json",
    "window_mse": "expected loss at each fixed query time, uniformly over times",
    "uniform_error": "absolute error on every history",
    "model_cost": "retained observation state; known model, fixed maps and clock excluded"
  },
  "hmm": {
    "hidden_flip": "1/5",
    "observation_noise": "1/10",
    "log_tolerance": "0.1",
    "query_state_upper_bound": 72,
    "query_bit_upper_bound": 7,
    "private_phase_state_upper_bound": 74,
    "private_phase_bit_upper_bound": 7,
    "conditional_next_alarm_after_alarm": "173/250",
    "two_initial_no_alarms": "173/500",
    "at_least_one_alarm_in_two": "327/500",
    "filter_lipschitz": "135/169",
    "log_likelihood_lipschitz": "40/13",
    "generation_coefficient": "78/17",
    "generation": [
      {
        "horizon": 100,
        "state_upper_bound": 4590,
        "bit_upper_bound": 13
      },
      {
        "horizon": 10000,
        "state_upper_bound": 458825,
        "bit_upper_bound": 19
      }
    ]
  },
  "window": {
    "n": 512,
    "delta": "0.02",
    "log_tolerance": "0.1",
    "slope_a": "0.0400053346136991614340743679092927809615241112447718621131471",
    "count_tolerance": "2.49966663110365944268697976907280973220092846467213101971529",
    "unconditional_event_probability": "7.45834073120020674329096531546293383737647153460040689427152E-155",
    "one_step_kl_nats": "0.00020001333546712392333262660954693043784391300126532865051190",
    "constant_log_rms": "0.452608694223737418864970526197949737969221110551674601480242",
    "block_length": 99,
    "complete_blocks": 6,
    "state_upper_bound": 99000000000000,
    "bit_upper_bound": 47,
    "block_log_rms_upper_bound": "0.0995120133946932017249730579039124165730574890578950902642208",
    "uniform_bit_lower_bound": 102,
    "uniform_block_length": 3,
    "uniform_bit_upper_bound": 174,
    "uniform_absolute_log_error_upper_bound": "0.0800106692273983228681487358185855619230482224895437242262942"
  }
}


==> anc/verification/exact_checks.json <==
{
  "status": "passed",
  "purpose": "Exact checks of the six-history separation, the total-KL reachable-state counts, and the optimal two-state terminal gains.",
  "model": {
    "transition": [
      [
        "4/5",
        "1/5"
      ],
      [
        "1/5",
        "4/5"
      ]
    ],
    "emission_one": [
      "1/10",
      "9/10"
    ],
    "initial_hidden_probability": "1/2",
    "kappa": "3/5"
  },
  "environment": {
    "python": "3.12.4",
    "numpy": "1.26.4"
  },
  "script_sha256": "092ff8a0511a3fc6c71374883607896ce3b92040d26bd28d8fd51c4406c83015",
  "six_history_certificate": {
    "status": "passed",
    "history_length": 5,
    "histories": [
      "00000",
      "00010",
      "01110",
      "00001",
      "11101",
      "01011"
    ],
    "beliefs": {
      "00000": "716437/3285890",
      "00010": "200893/680450",
      "01110": "174973/473090",
      "00001": "781933/1243010",
      "11101": "479557/680450",
      "01011": "246013/319490"
    },
    "future_word_laws": {
      "00000": {
        "0": "11920757/16429450",
        "1": "4508693/16429450",
        "00": "86494153/164294500",
        "01": "32713417/164294500",
        "10": "17889289/164294500",
        "11": "27197641/164294500"
      },
      "00010": {
        "0": "2258453/3402250",
        "1": "1143797/3402250",
        "00": "16230409/34022500",
        "01": "6354121/34022500",
        "10": "4124809/34022500",
        "11": "7313161/34022500"
      },
      "01110": {
        "0": "1429013/2365450",
        "1": "936437/2365450",
        "00": "10154761/23654500",
        "01": "4135369/23654500",
        "10": "3150217/23654500",
        "11": "6214153/23654500"
      },
      "00001": {
        "0": "2465813/6215050",
        "1": "3749237/6215050",
        "00": "16370377/62150500",
        "01": "8287753/62150500",
        "10": "10854601/62150500",
        "11": "26637769/62150500"
      },
      "11101": {
        "0": "1143797/3402250",
        "1": "2258453/3402250",
        "00": "7313161/34022500",
        "01": "4124809/34022500",
        "10": "6354121/34022500",
        "11": "16230409/34022500"
      },
      "01011": {
        "0": "453653/1597450",
        "1": "1143797/1597450",
        "00": "2766601/15974500",
        "01": "1769929/15974500",
        "10": "3150217/15974500",
        "11": "8287753/15974500"
      }
    },
    "pair_count": 15,
    "pairwise_maxima": [
      {
        "histories": [
          "00000",
          "00010"
        ],
        "word": "11",
        "numerator_history": "00010",
        "denominator_history": "00000",
        "max_ratio": "2403024259829/1850663481845",
        "log_ratio_for_display_only": 0.26118383871606776
      },
      {
        "histories": [
          "00000",
          "01110"
        ],
        "word": "11",
        "numerator_history": "01110",
        "denominator_history": "00000",
        "max_ratio": "2041902320117/1286693198069",
        "log_ratio_for_display_only": 0.46180636834326955
      },
      {
        "histories": [
          "00000",
          "00001"
        ],
        "word": "11",
        "numerator_history": "00001",
        "denominator_history": "00000",
        "max_ratio": "8752877877941/3380693973941",
        "log_ratio_for_display_only": 0.9513015404756288
      },
      {
        "histories": [
          "00000",
          "11101"
        ],
        "word": "11",
        "numerator_history": "11101",
        "denominator_history": "00000",
        "max_ratio": "5333133862901/1850663481845",
        "log_ratio_for_display_only": 1.0583948185363514
      },
      {
        "histories": [
          "00000",
          "01011"
        ],
        "word": "11",
        "numerator_history": "01011",
        "denominator_history": "00000",
        "max_ratio": "2723264470517/868937432309",
        "log_ratio_for_display_only": 1.1423154896134948
      },
      {
        "histories": [
          "00010",
          "01110"
        ],
        "word": "11",
        "numerator_history": "01110",
        "denominator_history": "00010",
        "max_ratio": "422842040885/345978333749",
        "log_ratio_for_display_only": 0.20062252962720187
      },
      {
        "histories": [
          "00010",
          "00001"
        ],
        "word": "11",
        "numerator_history": "00001",
        "denominator_history": "00010",
        "max_ratio": "1812566991605/909033225461",
        "log_ratio_for_display_only": 0.690117701759561
      },
      {
        "histories": [
          "00010",
          "11101"
        ],
        "word": "11",
        "numerator_history": "11101",
        "denominator_history": "00010",
        "max_ratio": "16230409/7313161",
        "log_ratio_for_display_only": 0.7972109798202838
      },
      {
        "histories": [
          "00010",
          "01011"
        ],
        "word": "00",
        "numerator_history": "00010",
        "denominator_history": "01011",
        "max_ratio": "518545337141/188253365045",
        "log_ratio_for_display_only": 1.0132387209593343
      },
      {
        "histories": [
          "01110",
          "00001"
        ],
        "word": "11",
        "numerator_history": "00001",
        "denominator_history": "01110",
        "max_ratio": "1260206213621/772425432053",
        "log_ratio_for_display_only": 0.4894951721323591
      },
      {
        "histories": [
          "01110",
          "11101"
        ],
        "word": "00",
        "numerator_history": "01110",
        "denominator_history": "11101",
        "max_ratio": "18675154385/9350765777",
        "log_ratio_for_display_only": 0.6917357566888233
      },
      {
        "histories": [
          "01110",
          "01011"
        ],
        "word": "00",
        "numerator_history": "01110",
        "denominator_history": "01011",
        "max_ratio": "8768498897/3537435857",
        "log_ratio_for_display_only": 0.9077634978278738
      },
      {
        "histories": [
          "00001",
          "11101"
        ],
        "word": "00",
        "numerator_history": "00001",
        "denominator_history": "11101",
        "max_ratio": "1113922302965/909033225461",
        "log_ratio_for_display_only": 0.2032610268911941
      },
      {
        "histories": [
          "00001",
          "01011"
        ],
        "word": "00",
        "numerator_history": "00001",
        "denominator_history": "01011",
        "max_ratio": "523017174773/343891270901",
        "log_ratio_for_display_only": 0.4192887680302447
      },
      {
        "histories": [
          "11101",
          "01011"
        ],
        "word": "00",
        "numerator_history": "11101",
        "denominator_history": "01011",
        "max_ratio": "6314815697/5087928785",
        "log_ratio_for_display_only": 0.21602774113905063
      }
    ],
    "minimum_ratio": "422842040885/345978333749",
    "minimum_log_separation_for_display_only": 0.20062252962720187,
    "epsilon": "1/10",
    "exp_twice_epsilon_upper_bound": "171/140",
    "positive_integer_cross_product_gap": 35590652821,
    "conclusion": "At least six states (three bits) for uniform event queries; at least six states for uniform word generation whenever T>=2.",
    "scope": "All histories have the same length. The bound concerns uniform log-probability error."
  },
  "total_kl_grid_certificates": {
    "status": "passed",
    "arithmetic": "Outward-rounded rational intervals with denominator 10^80; exact integer root brackets, ceilings, and transition decisions.",
    "construction": "2+ceil(2 log(4)/((1-kappa) log(1+sqrt(epsilon/T)))) nominal states, epsilon=1/10.",
    "results": [
      {
        "epsilon": "1/10",
        "T": 100,
        "ceil_argument_interval": [
          "222.64013745410119956297459110862529434943849351399768880758727815769490254215066186",
          "222.64013745410119956297459110862529434943849351399768880758727815769490254216583093"
        ],
        "xi_interval": [
          "0.03113307368950229753805282988572258766052949523652075242976435933663504430688422",
          "0.03113307368950229753805282988572258766052949523652075242976435933663504430688625"
        ],
        "grid_intervals": 223,
        "log_odds_grid_points": 224,
        "nominal_states_including_initial_label": 225,
        "nominal_bit_cost": 8,
        "ceil_certificate": "Both rational endpoints have the same ceiling; logarithm bounds use a positive atanh series and rigorous tail.",
        "status": "certified",
        "interval_precision_decimal_digits": 80,
        "interval_denominator": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "root_definition": "r=2^(1/223)",
        "root_bracket_integer_numerators": [
          "100311311904246428329523240892191372953246697387342681611703356709811064429476565",
          "100311311904246428329523240892191372953246697387342681611703356709811064429476566"
        ],
        "root_bracket_certificate": "a^223 < 2*(10^80)^223 < (a+1)^223",
        "grid_odds_definition": "r^(4*j)/4, j=0,...,m",
        "rounding_boundary_odds_definition": "r^(4*j+2)/4, j=0,...,m-1",
        "rounding_rule": "nearest in log odds, ties toward larger belief; all reached comparisons are strict",
        "initial_label": -1,
        "initial_odds": "1",
        "reachable_grid_states": 50,
        "reachable_total_states_including_initial_label": 51,
        "reachable_bit_cost": 6,
        "reachable_indices": [
          -1,
          9,
          10,
          11,
          13,
          14,
          15,
          16,
          17,
          27,
          41,
          42,
          43,
          45,
          48,
          49,
          50,
          51,
          52,
          53,
          60,
          65,
          66,
          67,
          68,
          69,
          154,
          155,
          156,
          157,
          158,
          163,
          170,
          171,
          172,
          173,
          174,
          175,
          178,
          180,
          181,
          182,
          196,
          206,
          207,
          208,
          209,
          210,
          212,
          213,
          214
        ],
        "grid_odds_one_index_if_present": null,
        "grid_odds_one_index_reached_after_observation": false,
        "certified_edge_count": 102,
        "minimum_certified_odds_boundary_margin": "0.00007776589856962169490658382861588181685674572509640985399917454811916187163536",
        "minimum_certified_odds_boundary_margin_integer_numerator": "7776589856962169490658382861588181685674572509640985399917454811916187163536",
        "largest_grid_interval_width": "0.00000000000000000000000000000000000000000000000000000000000000000000000000006367",
        "edges": [
          {
            "from": -1,
            "symbol": 0,
            "to": 27,
            "output_odds_interval_integer_numerators": [
              "35135135135135135135135135135135135135135135135135135135135135135135135135135135",
              "35135135135135135135135135135135135135135135135135135135135135135135135135135136"
            ],
            "minimum_boundary_gap_integer_numerator": "55745992441069992945836107933114892955366495158418398738914028677769566768677"
          },
          {
            "from": -1,
            "symbol": 1,
            "to": 196,
            "output_odds_interval_integer_numerators": [
              "284615384615384615384615384615384615384615384615384615384615384615384615384615384",
              "284615384615384615384615384615384615384615384615384615384615384615384615384615385"
            ],
            "minimum_boundary_gap_integer_numerator": "450860182268878930127367246958920907991387692534499133746261408307906413994318"
          },
          {
            "from": 9,
            "symbol": 0,
            "to": 9,
            "output_odds_interval_integer_numerators": [
              "27890051353826842437602064873948362764382073406380819105225137483811371631860218",
              "27890051353826842437602064873948362764382073406380819105225137483811371631860222"
            ],
            "minimum_boundary_gap_integer_numerator": "103352220040098241870655833362621372388381682904471833678629617746370419376308"
          },
          {
            "from": 9,
            "symbol": 1,
            "to": 154,
            "output_odds_interval_integer_numerators": [
              "169811473016538323773375530517056892595627490240730762759995998457696465413642360",
              "169811473016538323773375530517056892595627490240730762759995998457696465413642427"
            ],
            "minimum_boundary_gap_integer_numerator": "869288023811578736669481743613612865480354205897103774233956053453826168460888"
          },
          {
            "from": 10,
            "symbol": 0,
            "to": 9,
            "output_odds_interval_integer_numerators": [
              "27925925940739941136289797864043917604826207860085630263039040095606635307603994",
              "27925925940739941136289797864043917604826207860085630263039040095606635307603998"
            ],
            "minimum_boundary_gap_integer_numerator": "139226806953196940558388823458176212832516136609282991492532229541634095120084"
          },
          {
            "from": 10,
            "symbol": 1,
            "to": 155,
            "output_odds_interval_integer_numerators": [
              "170918212677422526039719277111052104761485534615238656178762449404570027947830753",
              "170918212677422526039719277111052104761485534615238656178762449404570027947830826"
            ],
            "minimum_boundary_gap_integer_numerator": "237451637072623529674264850381599300377690168610789644532494893419736365725495"
          },
          {
            "from": 11,
            "symbol": 0,
            "to": 9,
            "output_odds_interval_integer_numerators": [
              "27962242298599910709105800499887255740057735493451356601279739427968859900529223",
              "27962242298599910709105800499887255740057735493451356601279739427968859900529227"
            ],
            "minimum_boundary_gap_integer_numerator": "172089170453612397504092269217441265602749849352057661824535514648743558307516"
          },
          {
            "from": 11,
            "symbol": 1,
            "to": 155,
            "output_odds_interval_integer_numerators": [
              "172028008114143392384044918723647827947197956043468507212610987144000740497175165",
              "172028008114143392384044918723647827947197956043468507212610987144000740497175244"
            ],
            "minimum_boundary_gap_integer_numerator": "788096576054490222975751545226755704459524734824329599011954622904584076413489"
          },
          {
            "from": 13,
            "symbol": 0,
            "to": 9,
            "output_odds_interval_integer_numerators": [
              "28036221796068265752630322780995928905802276939562289611960622316364550060688564",
              "28036221796068265752630322780995928905802276939562289611960622316364550060688568"
            ],
            "minimum_boundary_gap_integer_numerator": "98109672985257353979569988108768099858208403241124651143652626253053398148175"
          },
          {
            "from": 13,
            "symbol": 1,
            "to": 156,
            "output_odds_interval_integer_numerators": [
              "174256471638000534163790477932407707277466906465920192030936109824724841421384562",
              "174256471638000534163790477932407707277466906465920192030936109824724841421384654"
            ],
            "minimum_boundary_gap_integer_numerator": "721691444088622779993086223295282083195412869668387667524232208421601999796051"
          },
          {
            "from": 14,
            "symbol": 0,
            "to": 9,
            "output_odds_interval_integer_numerators": [
              "28073895827352028234306571928411523328457054199916016866699514559215521794020749",
              "28073895827352028234306571928411523328457054199916016866699514559215521794020753"
            ],
            "minimum_boundary_gap_integer_numerator": "60435641701494872303320840693173677203431142887397396404760383402081664815990"
          },
          {
            "from": 14,
            "symbol": 1,
            "to": 157,
            "output_odds_interval_integer_numerators": [
              "175374990260728906631490653100718351015605909520937233613972689022491860960528882",
              "175374990260728906631490653100718351015605909520937233613972689022491860960528983"
            ],
            "minimum_boundary_gap_integer_numerator": "396827178639749687707088945015361654943590185348653915512346989345417539346161"
          },
          {
            "from": 15,
            "symbol": 0,
            "to": 9,
            "output_odds_interval_integer_numerators": [
              "28112033414293805655830213441178910147215961791012779424372517969064988627076436",
              "28112033414293805655830213441178910147215961791012779424372517969064988627076440"
            ],
            "minimum_boundary_gap_integer_numerator": "22298054759717450779679327925786858444523551790634838731756973552614831760303"
          },
          {
            "from": 15,
            "symbol": 1,
            "to": 157,
            "output_odds_interval_integer_numerators": [
              "176496265766901024424351738153647989940856815793789921515441063225360738548921506",
              "176496265766901024424351738153647989940856815793789921515441063225360738548921615"
            ],
            "minimum_boundary_gap_integer_numerator": "671004670475077122759404700377900817074288920355578758337881483894582006668842"
          },
          {
            "from": 16,
            "symbol": 0,
            "to": 10,
            "output_odds_interval_integer_numerators": [
              "28150640163023997347834600043308229792263232418305410074807535361004502591340799",
              "28150640163023997347834600043308229792263232418305410074807535361004502591340804"
            ],
            "minimum_boundary_gap_integer_numerator": "16308693970474241224707274203532786602747075501995811703260418386899132504034"
          },
          {
            "from": 16,
            "symbol": 1,
            "to": 158,
            "output_odds_interval_integer_numerators": [
              "177620221381273545422674475845251964863211054937267796222045963859897609176536713",
              "177620221381273545422674475845251964863211054937267796222045963859897609176536827"
            ],
            "minimum_boundary_gap_integer_numerator": "452950943897443875563332991226074105279950223122295948267019150642288620944202"
          },
          {
            "from": 17,
            "symbol": 0,
            "to": 10,
            "output_odds_interval_integer_numerators": [
              "28189721745035174214086280942198613258847465946702390250126253624902323645834168",
              "28189721745035174214086280942198613258847465946702390250126253624902323645834173"
            ],
            "minimum_boundary_gap_integer_numerator": "55390275981651107476388173093916253186980603898975987021978682284720186997403"
          },
          {
            "from": 17,
            "symbol": 1,
            "to": 158,
            "output_odds_interval_integer_numerators": [
              "178746779545893662953125523790857391457326111424588927433677841739865024991002410",
              "178746779545893662953125523790857391457326111424588927433677841739865024991002534"
            ],
            "minimum_boundary_gap_integer_numerator": "636985612875879556597374375938551717449558572476720926979402868335995476946785"
          },
          {
            "from": 27,
            "symbol": 0,
            "to": 11,
            "output_odds_interval_integer_numerators": [
              "28607949279158003563581091698664354394702838779624557157411739017464479458445882",
              "28607949279158003563581091698664354394702838779624557157411739017464479458445890"
            ],
            "minimum_boundary_gap_integer_numerator": "121636334986970197405891949518034650416449631718880510129486017417862244537948"
          },
          {
            "from": 27,
            "symbol": 1,
            "to": 163,
            "output_odds_interval_integer_numerators": [
              "190137920301930894146706332077799787004488508233750180062331341566022369357811257",
              "190137920301930894146706332077799787004488508233750180062331341566022369357811454"
            ],
            "minimum_boundary_gap_integer_numerator": "751272391945235365655287622519443379582212829035940372666258043018347357467928"
          },
          {
            "from": 41,
            "symbol": 0,
            "to": 13,
            "output_odds_interval_integer_numerators": [
              "29286093824734857833824859301506288788011656202084156517997083382782358605178883",
              "29286093824734857833824859301506288788011656202084156517997083382782358605178898"
            ],
            "minimum_boundary_gap_integer_numerator": "82552186118503573589155677449639841006632558024562697845681013499890556163764"
          },
          {
            "from": 41,
            "symbol": 1,
            "to": 170,
            "output_odds_interval_integer_numerators": [
              "206351672569947226142147894541303612649251827271151638317216670246078748758201592",
              "206351672569947226142147894541303612649251827271151638317216670246078748758201890"
            ],
            "minimum_boundary_gap_integer_numerator": "677770176108215788430451495994637333738841732748335774299836252647558487952257"
          },
          {
            "from": 42,
            "symbol": 0,
            "to": 13,
            "output_odds_interval_integer_numerators": [
              "29339095597310132930630577021590918239911526770631208336072919622980415845956258",
              "29339095597310132930630577021590918239911526770631208336072919622980415845956273"
            ],
            "minimum_boundary_gap_integer_numerator": "135553958693778670394873397534269292906503126571614515921517253697947796941139"
          },
          {
            "from": 42,
            "symbol": 1,
            "to": 170,
            "output_odds_interval_integer_numerators": [
              "207516247885818164038690961225408818108582507471781117193140350008688940261763298",
              "207516247885818164038690961225408818108582507471781117193140350008688940261763602"
            ],
            "minimum_boundary_gap_integer_numerator": "730788461368474633965614601945730598108934093481294414976155626824499705077231"
          },
          {
            "from": 43,
            "symbol": 0,
            "to": 13,
            "output_odds_interval_integer_numerators": [
              "29392745022680822332776811220014433508389208100150634821114147475025040108801939",
              "29392745022680822332776811220014433508389208100150634821114147475025040108801955"
            ],
            "minimum_boundary_gap_integer_numerator": "176154707913738796921457431016618414269014336890965207368551787194761173014757"
          },
          {
            "from": 43,
            "symbol": 1,
            "to": 171,
            "output_odds_interval_integer_numerators": [
              "208681208120825361233970479802886603483607423637533239324696067111168232803866247",
              "208681208120825361233970479802886603483607423637533239324696067111168232803866560"
            ],
            "minimum_boundary_gap_integer_numerator": "434171773638722561313903975532054776915982072270827716579561475654792837022809"
          },
          {
            "from": 45,
            "symbol": 0,
            "to": 13,
            "output_odds_interval_integer_numerators": [
              "29502017802125325009860631460825414511023561433246788257655018102226823265433322",
              "29502017802125325009860631460825414511023561433246788257655018102226823265433339"
            ],
            "minimum_boundary_gap_integer_numerator": "66881928469236119837637190205637411634661003794811770827681159992978016383373"
          },
          {
            "from": 45,
            "symbol": 1,
            "to": 172,
            "output_odds_interval_integer_numerators": [
              "211011923699535523627860881243134392972037271331847998199174397586046419098492069",
              "211011923699535523627860881243134392972037271331847998199174397586046419098492394"
            ],
            "minimum_boundary_gap_integer_numerator": "159561573666061711832800367505542329323487381021898257920435974915856149171556"
          },
          {
            "from": 48,
            "symbol": 0,
            "to": 14,
            "output_odds_interval_integer_numerators": [
              "29670980239878012240852624616106984667101316183403307731568240553851241881053999",
              "29670980239878012240852624616106984667101316183403307731568240553851241881054017"
            ],
            "minimum_boundary_gap_integer_numerator": "102080509283451111154355965075932744443093746361707703085541291631440599237256"
          },
          {
            "from": 48,
            "symbol": 1,
            "to": 173,
            "output_odds_interval_integer_numerators": [
              "214508634347642807689668123903489296975675118060368684204813639082807289889179503",
              "214508634347642807689668123903489296975675118060368684204813639082807289889179851"
            ],
            "minimum_boundary_gap_integer_numerator": "1018351874005021306614943738606206191665100061826530775369959474943779507580927"
          },
          {
            "from": 49,
            "symbol": 0,
            "to": 14,
            "output_odds_interval_integer_numerators": [
              "29728680801839842601380880911343502591428699318115817397138948512492402166226204",
              "29728680801839842601380880911343502591428699318115817397138948512492402166226223"
            ],
            "minimum_boundary_gap_integer_numerator": "159781071245281471682612260312450668770476881074217368656249250272600884409461"
          },
          {
            "from": 49,
            "symbol": 1,
            "to": 173,
            "output_odds_interval_integer_numerators": [
              "215674014203057258990260182684043280713206239051787041000852813488874348319209095",
              "215674014203057258990260182684043280713206239051787041000852813488874348319209451"
            ],
            "minimum_boundary_gap_integer_numerator": "487190969809425821415980669855602240208567593716989135246904376388932980561450"
          },
          {
            "from": 50,
            "symbol": 0,
            "to": 14,
            "output_odds_interval_integer_numerators": [
              "29787084924411025116376901664951507386503034103808543904440646451213871540992402",
              "29787084924411025116376901664951507386503034103808543904440646451213871540992421"
            ],
            "minimum_boundary_gap_integer_numerator": "151743800452492587219377373632974837726851009635877771141022495268422123031043"
          },
          {
            "from": 50,
            "symbol": 1,
            "to": 174,
            "output_odds_interval_integer_numerators": [
              "216839148811080981388714030155735086726731691669385143973934732138621515420190009",
              "216839148811080981388714030155735086726731691669385143973934732138621515420190370"
            ],
            "minimum_boundary_gap_integer_numerator": "677943638214296577037866801836203773316885023881113837835014273358234120416358"
          },
          {
            "from": 51,
            "symbol": 0,
            "to": 14,
            "output_odds_interval_integer_numerators": [
              "29846200957372085557038175668948741277438357388773115387293555095307100391844223",
              "29846200957372085557038175668948741277438357388773115387293555095307100391844243"
            ],
            "minimum_boundary_gap_integer_numerator": "92627767491432146558103369635740946791527724671306288288113851175193272179221"
          },
          {
            "from": 51,
            "symbol": 1,
            "to": 174,
            "output_odds_interval_integer_numerators": [
              "218003948228454985862714262268468858151454430120257944408230013967630773750530563",
              "218003948228454985862714262268468858151454430120257944408230013967630773750530929"
            ],
            "minimum_boundary_gap_integer_numerator": "861594879137965198974336524746055948862105749236382225155037636174927877795308"
          },
          {
            "from": 52,
            "symbol": 0,
            "to": 14,
            "output_odds_interval_integer_numerators": [
              "29906037343909627188107048733775830384519621538691617674996919658441235790064060",
              "29906037343909627188107048733775830384519621538691617674996919658441235790064080"
            ],
            "minimum_boundary_gap_integer_numerator": "32791380953890515489230304808651839710263574752804000584749288041057873959384"
          },
          {
            "from": 52,
            "symbol": 1,
            "to": 175,
            "output_odds_interval_integer_numerators": [
              "219168322615457795238837370043305984161520600164386500310335446063368382373409428",
              "219168322615457795238837370043305984161520600164386500310335446063368382373409801"
            ],
            "minimum_boundary_gap_integer_numerator": "302779507864844177148771250091070061204064294892173676950394459562680745080392"
          },
          {
            "from": 53,
            "symbol": 0,
            "to": 15,
            "output_odds_interval_integer_numerators": [
              "29966602621518860658317385466663675992003533435648636596044251362029027663513647",
              "29966602621518860658317385466663675992003533435648636596044251362029027663513668"
            ],
            "minimum_boundary_gap_integer_numerator": "27773896655342954721106428079193767773648322204214920462582415546733999490148"
          },
          {
            "from": 53,
            "symbol": 1,
            "to": 175,
            "output_odds_interval_integer_numerators": [
              "220332182263591894495672098442489629193407616200260411663935265788127166447505095",
              "220332182263591894495672098442489629193407616200260411663935265788127166447505477"
            ],
            "minimum_boundary_gap_integer_numerator": "1271532063748799631347213369496896142248651646771847807112628865026590010281053"
          },
          {
            "from": 60,
            "symbol": 0,
            "to": 16,
            "output_odds_interval_integer_numerators": [
              "30411705890764094198845498836751502347369067370689497467678206874854366921451951",
              "30411705890764094198845498836751502347369067370689497467678206874854366921451977"
            ],
            "minimum_boundary_gap_integer_numerator": "98320083943282725834885999903594171351728296192157972106865903691917635658168"
          },
          {
            "from": 60,
            "symbol": 1,
            "to": 178,
            "output_odds_interval_integer_numerators": [
              "228457291852877699843244894568146892507747265307366749456899658042071094185724055",
              "228457291852877699843244894568146892507747265307366749456899658042071094185724483"
            ],
            "minimum_boundary_gap_integer_numerator": "1274036816890982947739490245264053195117037078597510753974447302293144523551887"
          },
          {
            "from": 65,
            "symbol": 0,
            "to": 17,
            "output_odds_interval_integer_numerators": [
              "30753479839021335130024228485830779411396647338871656271562585963515439503879080",
              "30753479839021335130024228485830779411396647338871656271562585963515439503879109"
            ],
            "minimum_boundary_gap_integer_numerator": "60850961725320610697438157031165135969715975248196198845740812567720679130594"
          },
          {
            "from": 65,
            "symbol": 1,
            "to": 180,
            "output_odds_interval_integer_numerators": [
              "234225993159582167297063605403463299469023322291196517697521812494852117064042270",
              "234225993159582167297063605403463299469023322291196517697521812494852117064042729"
            ],
            "minimum_boundary_gap_integer_numerator": "1322715678829008762652289266691264690291994027837002802778719801177642478679657"
          },
          {
            "from": 66,
            "symbol": 0,
            "to": 17,
            "output_odds_interval_integer_numerators": [
              "30824342195833480714951945192834457568108584727737760575401911949168599810253608",
              "30824342195833480714951945192834457568108584727737760575401911949168599810253638"
            ],
            "minimum_boundary_gap_integer_numerator": "131713318537466195625154864034843292681653364114300502685066798220880985505122"
          },
          {
            "from": 66,
            "symbol": 1,
            "to": 180,
            "output_odds_interval_integer_numerators": [
              "235375107072769476093453928190614166651001717278889767854986138472808397670614326",
              "235375107072769476093453928190614166651001717278889767854986138472808397670614792"
            ],
            "minimum_boundary_gap_integer_numerator": "441964157003450561922684046614366089486988887830591180412682658770551209215785"
          },
          {
            "from": 67,
            "symbol": 0,
            "to": 17,
            "output_odds_interval_integer_numerators": [
              "30896063387949677107796827353699505994201600757854591418125363649874972448922809",
              "30896063387949677107796827353699505994201600757854591418125363649874972448922840"
            ],
            "minimum_boundary_gap_integer_numerator": "180553173551594251730737219177301055420169093824591415746025486539765951516170"
          },
          {
            "from": 67,
            "symbol": 1,
            "to": 181,
            "output_odds_interval_integer_numerators": [
              "236522479296628695147264322268404161869723982247913188476726687784849848986149342",
              "236522479296628695147264322268404161869723982247913188476726687784849848986149813"
            ],
            "minimum_boundary_gap_integer_numerator": "705408066855768491887710031175629129235276081192829441327866653270900106315648"
          },
          {
            "from": 68,
            "symbol": 0,
            "to": 17,
            "output_odds_interval_integer_numerators": [
              "30968653479018891312949700764269144504358761254739246738979557167263083999671641",
              "30968653479018891312949700764269144504358761254739246738979557167263083999671673"
            ],
            "minimum_boundary_gap_integer_numerator": "107963082482380046577863808607662545263008596939936094891831969151654400767337"
          },
          {
            "from": 68,
            "symbol": 1,
            "to": 181,
            "output_odds_interval_integer_numerators": [
              "237668025312979608330302196028223024315332845346457883126682557886598231409995222",
              "237668025312979608330302196028223024315332845346457883126682557886598231409995699"
            ],
            "minimum_boundary_gap_integer_numerator": "1099293399327112648119972779027377292225689116979457491508776123747376684994530"
          },
          {
            "from": 69,
            "symbol": 0,
            "to": 17,
            "output_odds_interval_integer_numerators": [
              "31042122642062675674794157315953879677940135222034291632620571366549684904037752",
              "31042122642062675674794157315953879677940135222034291632620571366549684904037784"
            ],
            "minimum_boundary_gap_integer_numerator": "34493919438595684733407256922927371681634629644891201250817769865053496401226"
          },
          {
            "from": 69,
            "symbol": 1,
            "to": 182,
            "output_odds_interval_integer_numerators": [
              "238811661154296481187628085923978321284904276502322005932554156215076968123786899",
              "238811661154296481187628085923978321284904276502322005932554156215076968123787382"
            ],
            "minimum_boundary_gap_integer_numerator": "44342441989760209205917116727919677345742038884665314362822204731360028793498"
          },
          {
            "from": 154,
            "symbol": 0,
            "to": 41,
            "output_odds_interval_integer_numerators": [
              "41874002097154664583844070656632410496373318649245229718875132781838093300515872",
              "41874002097154664583844070656632410496373318649245229718875132781838093300516056"
            ],
            "minimum_boundary_gap_integer_numerator": "7776589856962169490658382861588181685674572509640985399917454811916187163536"
          },
          {
            "from": 154,
            "symbol": 1,
            "to": 206,
            "output_odds_interval_integer_numerators": [
              "322142919004185843818407174486657332542548547649493033642985679876153675357500409",
              "322142919004185843818407174486657332542548547649493033642985679876153675357501110"
            ],
            "minimum_boundary_gap_integer_numerator": "357566978820027511896646601761182698931334098148082105416738134611646190641183"
          },
          {
            "from": 155,
            "symbol": 0,
            "to": 42,
            "output_odds_interval_integer_numerators": [
              "42075495796421196352907874342969257184551780162803734762498627809811120033867847",
              "42075495796421196352907874342969257184551780162803734762498627809811120033868034"
            ],
            "minimum_boundary_gap_integer_numerator": "193717109409569599573145303475258506492786941048864058223577573161110546188121"
          },
          {
            "from": 155,
            "symbol": 1,
            "to": 206,
            "output_odds_interval_integer_numerators": [
              "322907161810407748524523439258703106434569385749278833052389993994695969617164045",
              "322907161810407748524523439258703106434569385749278833052389993994695969617164746"
            ],
            "minimum_boundary_gap_integer_numerator": "1121809785041932218012911373806956590952172197933881514821052253153940450304819"
          },
          {
            "from": 156,
            "symbol": 0,
            "to": 42,
            "output_odds_interval_integer_numerators": [
              "42279279456811174818438981932815875582879025082196122852440391269924268575944496",
              "42279279456811174818438981932815875582879025082196122852440391269924268575944687"
            ],
            "minimum_boundary_gap_integer_numerator": "126471525721834802922476116188628299275737832235910582328163027412337174201823"
          },
          {
            "from": 156,
            "symbol": 1,
            "to": 206,
            "output_odds_interval_integer_numerators": [
              "323665829993742107630369854158165927288737067383289474371533885346116377616199995",
              "323665829993742107630369854158165927288737067383289474371533885346116377616200695"
            ],
            "minimum_boundary_gap_integer_numerator": "1880477968376291323859326273269777445119853831944522833964943604574348449340769"
          },
          {
            "from": 157,
            "symbol": 0,
            "to": 43,
            "output_odds_interval_integer_numerators": [
              "42485376318526161832685292432056241193654835941020086922945327447295244110807173",
              "42485376318526161832685292432056241193654835941020086922945327447295244110807367"
            ],
            "minimum_boundary_gap_integer_numerator": "79625335993152211323834383051737311500073026588053488176773149958638360660524"
          },
          {
            "from": 157,
            "symbol": 1,
            "to": 206,
            "output_odds_interval_integer_numerators": [
              "324418926329973643784308213049707180769583496376623687051046401011851378773343229",
              "324418926329973643784308213049707180769583496376623687051046401011851378773343928"
            ],
            "minimum_boundary_gap_integer_numerator": "1392200503714137618927173066130044016198553529170434417226845488435075295568254"
          },
          {
            "from": 158,
            "symbol": 0,
            "to": 43,
            "output_odds_interval_integer_numerators": [
              "42693809790729884122752898373616023684440392676992582710275741107506331779152123",
              "42693809790729884122752898373616023684440392676992582710275741107506331779152320"
            ],
            "minimum_boundary_gap_integer_numerator": "242468771629066564886423209763017812052917503531306033895283659357377147073402"
          },
          {
            "from": 158,
            "symbol": 1,
            "to": 206,
            "output_odds_interval_integer_numerators": [
              "325166454409220084728625689410406275419429828458790735910934323281896092847245211",
              "325166454409220084728625689410406275419429828458790735910934323281896092847245909"
            ],
            "minimum_boundary_gap_integer_numerator": "644672424467696674609696705430949366352221447003385557338923218390361221666273"
          },
          {
            "from": 163,
            "symbol": 0,
            "to": 45,
            "output_odds_interval_integer_numerators": [
              "43771857395735113336605697776801982448213885639415702427925730499400023102222295",
              "43771857395735113336605697776801982448213885639415702427925730499400023102222510"
            ],
            "minimum_boundary_gap_integer_numerator": "245471251202183408641866992143044772068144338442547180715596055662449897971454"
          },
          {
            "from": 163,
            "symbol": 1,
            "to": 207,
            "output_odds_interval_integer_numerators": [
              "328820751980143195148858451954423072876493064848905550405190419871928731157899748",
              "328820751980143195148858451954423072876493064848905550405190419871928731157900441"
            ],
            "minimum_boundary_gap_integer_numerator": "1066515107979344559167744162072376416215117923631634664072649723602186377202612"
          },
          {
            "from": 170,
            "symbol": 0,
            "to": 48,
            "output_odds_interval_integer_numerators": [
              "45386016229061871672338185705887677479012735623283617971766042440401461663750678",
              "45386016229061871672338185705887677479012735623283617971766042440401461663750920"
            ],
            "minimum_boundary_gap_integer_numerator": "260418806860925992698948684355298263489740914579701804650682011210865016190530"
          },
          {
            "from": 170,
            "symbol": 1,
            "to": 208,
            "output_odds_interval_integer_numerators": [
              "333704828882372280876197288794450076386656905788973314710940863581759775817978584",
              "333704828882372280876197288794450076386656905788973314710940863581759775817979266"
            ],
            "minimum_boundary_gap_integer_numerator": "309574015601713019231336070691111602872130390294797313067165956949109160791513"
          },
          {
            "from": 171,
            "symbol": 0,
            "to": 48,
            "output_odds_interval_integer_numerators": [
              "45627031683522620010598932292225908869292233687366654091533939925297470096388214",
              "45627031683522620010598932292225908869292233687366654091533939925297470096388460"
            ],
            "minimum_boundary_gap_integer_numerator": "63120626492034413590146217052802172558003133459049239359127546728054869174846"
          },
          {
            "from": 171,
            "symbol": 1,
            "to": 209,
            "output_odds_interval_integer_numerators": [
              "334380643112401609357150448326097053325863502395208764475962560605444766657063256",
              "334380643112401609357150448326097053325863502395208764475962560605444766657063937"
            ],
            "minimum_boundary_gap_integer_numerator": "366240214427615461721823460955865336334466215940652451954531066735881678287410"
          },
          {
            "from": 172,
            "symbol": 0,
            "to": 49,
            "output_odds_interval_integer_numerators": [
              "45870728861848883976880611946661063932571573853829517010052626580041355628220878",
              "45870728861848883976880611946661063932571573853829517010052626580041355628221128"
            ],
            "minimum_boundary_gap_integer_numerator": "180576551834229552691533437382352890721337033003813679159559108015830662657401"
          },
          {
            "from": 172,
            "symbol": 1,
            "to": 209,
            "output_odds_interval_integer_numerators": [
              "335051017524224476979497118842109337171683690259883308941142267683528392728568607",
              "335051017524224476979497118842109337171683690259883308941142267683528392728569286"
            ],
            "minimum_boundary_gap_integer_numerator": "1036614626250483084068493976968149182154654080615196917134238144819507749792761"
          },
          {
            "from": 173,
            "symbol": 0,
            "to": 49,
            "output_odds_interval_integer_numerators": [
              "46117133621071366706287633779931137948992489200327263179092628029005414385306094",
              "46117133621071366706287633779931137948992489200327263179092628029005414385306347"
            ],
            "minimum_boundary_gap_integer_numerator": "144636579566074928515496744507399741868892749735233073939377847355180246289726"
          },
          {
            "from": 173,
            "symbol": 1,
            "to": 209,
            "output_odds_interval_integer_numerators": [
              "335715966345025897904592542988800330057354966181476076734318045209675077812837782",
              "335715966345025897904592542988800330057354966181476076734318045209675077812838459"
            ],
            "minimum_boundary_gap_integer_numerator": "1701563447051904009163918123659142067825930002207964710310015670966192834061936"
          },
          {
            "from": 174,
            "symbol": 0,
            "to": 50,
            "output_odds_interval_integer_numerators": [
              "46366271972779214391635188521589994604145967495267281488546449021141941907246526",
              "46366271972779214391635188521589994604145967495267281488546449021141941907246784"
            ],
            "minimum_boundary_gap_integer_numerator": "104501772141772756832057997151456913284585545204785235514443144781347275650276"
          },
          {
            "from": 174,
            "symbol": 1,
            "to": 209,
            "output_odds_interval_integer_numerators": [
              "336375504404525141826527751551651810422383249699300813682866610569689241011864664",
              "336375504404525141826527751551651810422383249699300813682866610569689241011865339"
            ],
            "minimum_boundary_gap_integer_numerator": "1817667851158363291415967362352901104769342326229957299469217448814145695110889"
          },
          {
            "from": 175,
            "symbol": 0,
            "to": 50,
            "output_odds_interval_integer_numerators": [
              "46618170081645890596003410814540805157013668862713892625353059771847480668717814",
              "46618170081645890596003410814540805157013668862713892625353059771847480668718077"
            ],
            "minimum_boundary_gap_integer_numerator": "222369375857615715164329287587490453266680245171691661381056394626708597058186"
          },
          {
            "from": 175,
            "symbol": 1,
            "to": 209,
            "output_odds_interval_integer_numerators": [
              "337029647121665620152042629750933226349137396445768355287926025390924809155210573",
              "337029647121665620152042629750933226349137396445768355287926025390924809155211246"
            ],
            "minimum_boundary_gap_integer_numerator": "1163525134017884965901089163071485178015195579762415694409802627578577551764982"
          },
          {
            "from": 178,
            "symbol": 0,
            "to": 51,
            "output_odds_interval_integer_numerators": [
              "47390686861085717187395216829366978923165339122320933092595354305217800087211788",
              "47390686861085717187395216829366978923165339122320933092595354305217800087212063"
            ],
            "minimum_boundary_gap_integer_numerator": "35862688453811934244954812854099643803723726515157725130808934226590599427597"
          },
          {
            "from": 178,
            "symbol": 1,
            "to": 210,
            "output_odds_interval_integer_numerators": [
              "338959865968205066960496723981331665560771839715537230044615985245475503316458950",
              "338959865968205066960496723981331665560771839715537230044615985245475503316459617"
            ],
            "minimum_boundary_gap_integer_numerator": "766693712521561842553005067326954033619247690006459062280157226972116609477567"
          },
          {
            "from": 180,
            "symbol": 0,
            "to": 52,
            "output_odds_interval_integer_numerators": [
              "47919983260831280563529428534534284046691326346186006379270645017400819343066490",
              "47919983260831280563529428534534284046691326346186006379270645017400819343066775"
            ],
            "minimum_boundary_gap_integer_numerator": "99907804163927491759189036913755207969581788466132110625101091682911352429772"
          },
          {
            "from": 180,
            "symbol": 1,
            "to": 210,
            "output_odds_interval_integer_numerators": [
              "340220009811384761899999427190590259801924429245506868363519998679601933940661229",
              "340220009811384761899999427190590259801924429245506868363519998679601933940661892"
            ],
            "minimum_boundary_gap_integer_numerator": "2026837555701256782055708276585548274771837219976097381184170661098547233679846"
          },
          {
            "from": 181,
            "symbol": 0,
            "to": 53,
            "output_odds_interval_integer_numerators": [
              "48188997738154499761762507345840970951152630056245785594813270629969609550993657",
              "48188997738154499761762507345840970951152630056245785594813270629969609550993946"
            ],
            "minimum_boundary_gap_integer_numerator": "169106673159291706473889774392931696491721921593647104917524520885878855496917"
          },
          {
            "from": 181,
            "symbol": 1,
            "to": 210,
            "output_odds_interval_integer_numerators": [
              "340842135601372117155774845563177472635145796536822559504816584337936831046032126",
              "340842135601372117155774845563177472635145796536822559504816584337936831046032787"
            ],
            "minimum_boundary_gap_integer_numerator": "1582085534081706340346086430765362081911412917927777700759435649572254205735818"
          },
          {
            "from": 182,
            "symbol": 0,
            "to": 53,
            "output_odds_interval_integer_numerators": [
              "48460959271412206861454499234165303487129349433270175605280220308612458491649492",
              "48460959271412206861454499234165303487129349433270175605280220308612458491649786"
            ],
            "minimum_boundary_gap_integer_numerator": "159696454034617531176593315296836674832625257295353671287681442603051062777123"
          },
          {
            "from": 182,
            "symbol": 1,
            "to": 210,
            "output_odds_interval_integer_numerators": [
              "341458989370376886583700483307811816257649375414472401714586586112041357386023398",
              "341458989370376886583700483307811816257649375414472401714586586112041357386024057"
            ],
            "minimum_boundary_gap_integer_numerator": "965231765076936912420448686131018459407834040277935490989433875467727865744548"
          },
          {
            "from": 196,
            "symbol": 0,
            "to": 60,
            "output_odds_interval_integer_numerators": [
              "52593401590384638853724491927795237507578412944314363845653122702398320283629717",
              "52593401590384638853724491927795237507578412944314363845653122702398320283630083"
            ],
            "minimum_boundary_gap_integer_numerator": "206989039325599219708169288944969375427427493175197508820516500883775382751011"
          },
          {
            "from": 196,
            "symbol": 1,
            "to": 212,
            "output_odds_interval_integer_numerators": [
              "349553192450791514489934082218688131965499714824694446700632391180078424306074629",
              "349553192450791514489934082218688131965499714824694446700632391180078424306075255"
            ],
            "minimum_boundary_gap_integer_numerator": "1492589416399344601178816757937312120913097003155223187410805430420725923344438"
          },
          {
            "from": 206,
            "symbol": 0,
            "to": 65,
            "output_odds_interval_integer_numerators": [
              "55945063879780145042614840930182083311503403289905878303412370331765581977104480",
              "55945063879780145042614840930182083311503403289905878303412370331765581977104907"
            ],
            "minimum_boundary_gap_integer_numerator": "198659007805422012831261935383641996803204914835831281903148433876368579462414"
          },
          {
            "from": 206,
            "symbol": 1,
            "to": 213,
            "output_odds_interval_integer_numerators": [
              "354739223410788666037999867994841665587354297272453177713659597047040144312102011",
              "354739223410788666037999867994841665587354297272453177713659597047040144312102609"
            ],
            "minimum_boundary_gap_integer_numerator": "698403070563567084958485074831208590571820351156042336218917064643225466944583"
          },
          {
            "from": 207,
            "symbol": 0,
            "to": 65,
            "output_odds_interval_integer_numerators": [
              "56299896049191037919026739290281922781193080699859814598151447117350560896968591",
              "56299896049191037919026739290281922781193080699859814598151447117350560896969024"
            ],
            "minimum_boundary_gap_integer_numerator": "143937935002633607441020814187190555268577107093679824111677417885380450721172"
          },
          {
            "from": 207,
            "symbol": 1,
            "to": 213,
            "output_odds_interval_integer_numerators": [
              "355231708482958358971854376773551326943973407555178775994484484806677604648436759",
              "355231708482958358971854376773551326943973407555178775994484484806677604648437354"
            ],
            "minimum_boundary_gap_integer_numerator": "205917998393874151103976296121547233952710068430444055394029305005765130609838"
          },
          {
            "from": 208,
            "symbol": 0,
            "to": 66,
            "output_odds_interval_integer_numerators": [
              "56658422525533884373702173512601518882116932900808720174742157307916400670952667",
              "56658422525533884373702173512601518882116932900808720174742157307916400670953107"
            ],
            "minimum_boundary_gap_integer_numerator": "214588541340212847234413408132405545655275093855225752479032772680459323262189"
          },
          {
            "from": 208,
            "symbol": 1,
            "to": 214,
            "output_odds_interval_integer_numerators": [
              "355719554420969556087968433946030221557564472971230300537634195227347719353854634",
              "355719554420969556087968433946030221557564472971230300537634195227347719353855226"
            ],
            "minimum_boundary_gap_integer_numerator": "281927939617322965010080876357347379638355347621080487755681115664349574801926"
          },
          {
            "from": 209,
            "symbol": 0,
            "to": 66,
            "output_odds_interval_integer_numerators": [
              "57020673159457128018899144764155342724333673540124464091370898653222903723931461",
              "57020673159457128018899144764155342724333673540124464091370898653222903723931907"
            ],
            "minimum_boundary_gap_integer_numerator": "129315295437130005690852183622648170317601627561381949218256847575280437461603"
          },
          {
            "from": 209,
            "symbol": 1,
            "to": 214,
            "output_odds_interval_integer_numerators": [
              "356202789292148446677015914405159250049919585485108495896741366369886289025831450",
              "356202789292148446677015914405159250049919585485108495896741366369886289025832039"
            ],
            "minimum_boundary_gap_integer_numerator": "765162810796213554057561335486375871993467861499275846862852258202919246778742"
          },
          {
            "from": 210,
            "symbol": 0,
            "to": 67,
            "output_odds_interval_integer_numerators": [
              "57386677843299540262636981782880026904336428510965010118204246978135089231090895",
              "57386677843299540262636981782880026904336428510965010118204246978135089231091348"
            ],
            "minimum_boundary_gap_integer_numerator": "236689388405282238046984835102036009685153343279164077615091477336905069697096"
          },
          {
            "from": 210,
            "symbol": 1,
            "to": 214,
            "output_odds_interval_integer_numerators": [
              "356681441341799366073096596899446839774282872647571916641041400081867280549514796",
              "356681441341799366073096596899446839774282872647571916641041400081867280549515382"
            ],
            "minimum_boundary_gap_integer_numerator": "1243814860447132950138243829773965596356755023962696591162885970183910770462088"
          },
          {
            "from": 212,
            "symbol": 0,
            "to": 68,
            "output_odds_interval_integer_numerators": [
              "58130069106914478208791519214554001646466365730887998788062109128133694643316328",
              "58130069106914478208791519214554001646466365730887998788062109128133694643316794"
            ],
            "minimum_boundary_gap_integer_numerator": "265091662094202139600443174899039071131020715419821365933735427335640693748274"
          },
          {
            "from": 212,
            "symbol": 1,
            "to": 214,
            "output_odds_interval_integer_numerators": [
              "357625110790943510555777268027649276564314987347525326250518465790075707505130846",
              "357625110790943510555777268027649276564314987347525326250518465790075707505131427"
            ],
            "minimum_boundary_gap_integer_numerator": "2187484309591277432818914957976402386388869723916106200639951678392337726078138"
          },
          {
            "from": 213,
            "symbol": 0,
            "to": 68,
            "output_odds_interval_integer_numerators": [
              "58507515631895862380848815049355519450510071539215792244512358634252793037133930",
              "58507515631895862380848815049355519450510071539215792244512358634252793037134404"
            ],
            "minimum_boundary_gap_integer_numerator": "81395848501996482671774711128662884206493566429827562042305310480437200574234"
          },
          {
            "from": 213,
            "symbol": 1,
            "to": 214,
            "output_odds_interval_integer_numerators": [
              "358090185486434557996143677006314389906146381020151058426734020749435013129678758",
              "358090185486434557996143677006314389906146381020151058426734020749435013129679336"
            ],
            "minimum_boundary_gap_integer_numerator": "1794230861553940026653633193753319096318178603234775995868260893657101895090187"
          },
          {
            "from": 214,
            "symbol": 0,
            "to": 69,
            "output_odds_interval_integer_numerators": [
              "58888836086040413548334410832833187761396367392559863886243914055563836615412334",
              "58888836086040413548334410832833187761396367392559863886243914055563836615412815"
            ],
            "minimum_boundary_gap_integer_numerator": "299924605642554684813821072349005426679802286914244079689250110830606377703391"
          },
          {
            "from": 214,
            "symbol": 1,
            "to": 214,
            "output_odds_interval_integer_numerators": [
              "358550791934195654085462697512560577387901703979275828750912591132713839168044622",
              "358550791934195654085462697512560577387901703979275828750912591132713839168045196"
            ],
            "minimum_boundary_gap_integer_numerator": "1333624413792843937334612687507131614562855644110005671689690510378275856724327"
          }
        ],
        "scope": "Complete forward closure from a fixed exact initial belief under both symbols, with a separate initial label. Restriction to the closed set preserves every history and generated future law."
      },
      {
        "epsilon": "1/10",
        "T": 10000,
        "ceil_argument_interval": [
          "2195.38775647535112490079562781696499316293393421094059857282936608999579004398339071",
          "2195.38775647535112490079562781696499316293393421094059857282936608999579004540135984"
        ],
        "xi_interval": [
          "0.00315728817615699256364082291718631617199328361869051532317964276786461152161104",
          "0.00315728817615699256364082291718631617199328361869051532317964276786461152161307"
        ],
        "grid_intervals": 2196,
        "log_odds_grid_points": 2197,
        "nominal_states_including_initial_label": 2198,
        "nominal_bit_cost": 12,
        "ceil_certificate": "Both rational endpoints have the same ceiling; logarithm bounds use a positive atanh series and rigorous tail.",
        "status": "certified",
        "interval_precision_decimal_digits": 80,
        "interval_denominator": "100000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "root_definition": "r=2^(1/2196)",
        "root_bracket_integer_numerators": [
          "100031569061240127119047234128378175079547812844539234335906133617591260049363786",
          "100031569061240127119047234128378175079547812844539234335906133617591260049363787"
        ],
        "root_bracket_certificate": "a^2196 < 2*(10^80)^2196 < (a+1)^2196",
        "grid_odds_definition": "r^(4*j)/4, j=0,...,m",
        "rounding_boundary_odds_definition": "r^(4*j+2)/4, j=0,...,m-1",
        "rounding_rule": "nearest in log odds, ties toward larger belief; all reached comparisons are strict",
        "initial_label": -1,
        "initial_odds": "1",
        "reachable_grid_states": 182,
        "reachable_total_states_including_initial_label": 183,
        "reachable_bit_cost": 8,
        "reachable_indices": [
          -1,
          86,
          87,
          89,
          91,
          92,
          93,
          94,
          95,
          96,
          107,
          126,
          127,
          128,
          131,
          136,
          137,
          138,
          139,
          141,
          142,
          143,
          144,
          155,
          163,
          164,
          165,
          166,
          167,
          168,
          169,
          171,
          172,
          270,
          408,
          409,
          410,
          413,
          416,
          417,
          418,
          419,
          420,
          422,
          424,
          425,
          445,
          472,
          473,
          474,
          475,
          479,
          484,
          485,
          486,
          487,
          488,
          489,
          491,
          493,
          494,
          506,
          515,
          516,
          517,
          518,
          519,
          520,
          521,
          522,
          587,
          636,
          637,
          638,
          639,
          640,
          644,
          650,
          651,
          652,
          653,
          654,
          657,
          658,
          659,
          669,
          675,
          676,
          677,
          678,
          679,
          680,
          1516,
          1517,
          1518,
          1519,
          1520,
          1521,
          1527,
          1537,
          1538,
          1539,
          1542,
          1543,
          1544,
          1545,
          1546,
          1552,
          1556,
          1557,
          1558,
          1559,
          1560,
          1609,
          1674,
          1675,
          1676,
          1677,
          1678,
          1679,
          1680,
          1681,
          1690,
          1702,
          1703,
          1705,
          1707,
          1708,
          1709,
          1710,
          1711,
          1712,
          1717,
          1721,
          1722,
          1723,
          1724,
          1751,
          1771,
          1772,
          1774,
          1776,
          1777,
          1778,
          1779,
          1780,
          1783,
          1786,
          1787,
          1788,
          1926,
          2024,
          2025,
          2027,
          2028,
          2029,
          2030,
          2031,
          2032,
          2033,
          2041,
          2052,
          2053,
          2054,
          2055,
          2057,
          2058,
          2059,
          2060,
          2065,
          2068,
          2069,
          2070,
          2089,
          2100,
          2101,
          2102,
          2103,
          2104,
          2105,
          2107,
          2109,
          2110
        ],
        "grid_odds_one_index_if_present": 1098,
        "grid_odds_one_index_reached_after_observation": false,
        "certified_edge_count": 366,
        "minimum_certified_odds_boundary_margin": "0.00000037009675043939056126981641595410859218639971875671032518718992809526736611",
        "minimum_certified_odds_boundary_margin_integer_numerator": "37009675043939056126981641595410859218639971875671032518718992809526736611",
        "largest_grid_interval_width": "0.00000000000000000000000000000000000000000000000000000000000000000000000000064293",
        "edges": [
          {
            "from": -1,
            "symbol": 0,
            "to": 270,
            "output_odds_interval_integer_numerators": [
              "35135135135135135135135135135135135135135135135135135135135135135135135135135135",
              "35135135135135135135135135135135135135135135135135135135135135135135135135135136"
            ],
            "minimum_boundary_gap_integer_numerator": "2284816574816822419429995809186645436547584882066713093629744326518874993719"
          },
          {
            "from": -1,
            "symbol": 1,
            "to": 1926,
            "output_odds_interval_integer_numerators": [
              "284615384615384615384615384615384615384615384615384615384615384615384615384615384",
              "284615384615384615384615384615384615384615384615384615384615384615384615384615385"
            ],
            "minimum_boundary_gap_integer_numerator": "18509569884614574035685880126935511585560202666156955854800508626370258498579"
          },
          {
            "from": 86,
            "symbol": 0,
            "to": 86,
            "output_odds_interval_integer_numerators": [
              "27880552257652766962340694491083305017584070256390137029553741762914526716405915",
              "27880552257652766962340694491083305017584070256390137029553741762914526716405935"
            ],
            "minimum_boundary_gap_integer_numerator": "4409519509203698389231178010559123265491755839582301665771432439377310623933"
          },
          {
            "from": 86,
            "symbol": 1,
            "to": 1516,
            "output_odds_interval_integer_numerators": [
              "169516666652451109061549016609722635972643218703510816031479653498426339642121242",
              "169516666652451109061549016609722635972643218703510816031479653498426339642121849"
            ],
            "minimum_boundary_gap_integer_numerator": "102015723274206884943653556618846963033624519166939370895444071488447776144327"
          },
          {
            "from": 87,
            "symbol": 0,
            "to": 86,
            "output_odds_interval_integer_numerators": [
              "27884163444429047924485723540423651304227989824774236148286964701854167537914774",
              "27884163444429047924485723540423651304227989824774236148286964701854167537914795"
            ],
            "minimum_boundary_gap_integer_numerator": "798332732922736244202128670212836621572187455483182932548493499736489115073"
          },
          {
            "from": 87,
            "symbol": 1,
            "to": 1517,
            "output_odds_interval_integer_numerators": [
              "169628827713198795405547864436006334480360533152164949533622503277875307264053201",
              "169628827713198795405547864436006334480360533152164949533622503277875307264053820"
            ],
            "minimum_boundary_gap_integer_numerator": "10145337473479459055194269664851544683689929487194131247405707960519845767887"
          },
          {
            "from": 89,
            "symbol": 0,
            "to": 87,
            "output_odds_interval_integer_numerators": [
              "27891399299511310504845848340462769284922768542402333725231664883719398803739819",
              "27891399299511310504845848340462769284922768542402333725231664883719398803739841"
            ],
            "minimum_boundary_gap_integer_numerator": "6437522349339844115922671368905144073206530172614394012151688365494776709759"
          },
          {
            "from": 89,
            "symbol": 1,
            "to": 1518,
            "output_odds_interval_integer_numerators": [
              "169853246909348560339392194972312751251493966002832193388201896175778565281739974",
              "169853246909348560339392194972312751251493966002832193388201896175778565281740605"
            ],
            "minimum_boundary_gap_integer_numerator": "20274983659855810425744499693930944133220086527825846112948758574349525426742"
          },
          {
            "from": 91,
            "symbol": 0,
            "to": 87,
            "output_odds_interval_integer_numerators": [
              "27898653166662672770609626988720795476529098676186236986928150588318296466672715",
              "27898653166662672770609626988720795476529098676186236986928150588318296466672737"
            ],
            "minimum_boundary_gap_integer_numerator": "13691389500702109879701319626931335679536663956517655708637392964392439642655"
          },
          {
            "from": 91,
            "symbol": 1,
            "to": 1519,
            "output_odds_interval_integer_numerators": [
              "170077795035003972025136023843311020950699674405816282026103727500314181965057250",
              "170077795035003972025136023843311020950699674405816282026103727500314181965057895"
            ],
            "minimum_boundary_gap_integer_numerator": "30262834390569561050276868230398638415258710012586791451487649732111349513649"
          },
          {
            "from": 92,
            "symbol": 0,
            "to": 87,
            "output_odds_interval_integer_numerators": [
              "27902286868549774865301299190721043481617939675613590408138407985350096505563754",
              "27902286868549774865301299190721043481617939675613590408138407985350096505563776"
            ],
            "minimum_boundary_gap_integer_numerator": "17325091387804204571373521627179340768377663383871076918894789996192478533694"
          },
          {
            "from": 92,
            "symbol": 1,
            "to": 1519,
            "output_odds_interval_integer_numerators": [
              "170190117257278266830362731370507332847315805582315237020220725322938504556504520",
              "170190117257278266830362731370507332847315805582315237020220725322938504556505174"
            ],
            "minimum_boundary_gap_integer_numerator": "72246285244375918488579239781083524841705294071701469109827920157408733464062"
          },
          {
            "from": 93,
            "symbol": 0,
            "to": 87,
            "output_odds_interval_integer_numerators": [
              "27905925090009820374823218646935959789988289115854256569806456388610850796039987",
              "27905925090009820374823218646935959789988289115854256569806456388610850796040009"
            ],
            "minimum_boundary_gap_integer_numerator": "14265447488455657527935981400597989317221136131922212022427965618363746638696"
          },
          {
            "from": 93,
            "symbol": 1,
            "to": 1520,
            "output_odds_interval_integer_numerators": [
              "170302471484798271557449455486112262843413859168058916168439062321666359826777819",
              "170302471484798271557449455486112262843413859168058916168439062321666359826778479"
            ],
            "minimum_boundary_gap_integer_numerator": "40107942275628808598144875823846471256348291671977679108509078570446536789336"
          },
          {
            "from": 94,
            "symbol": 0,
            "to": 87,
            "output_odds_interval_integer_numerators": [
              "27909567836574980299647509080438677773698910399110676010664214818133064164556260",
              "27909567836574980299647509080438677773698910399110676010664214818133064164556282"
            ],
            "minimum_boundary_gap_integer_numerator": "10622700923295732703645547897880005606599852875502771164669536096150378122423"
          },
          {
            "from": 94,
            "symbol": 1,
            "to": 1520,
            "output_odds_interval_integer_numerators": [
              "170414857641657124476729987032102025889684558796694875090836005125062637629812981",
              "170414857641657124476729987032102025889684558796694875090836005125062637629813649"
            ],
            "minimum_boundary_gap_integer_numerator": "62608652214632559468515615659313226930431343867772471256606602360897821044283"
          },
          {
            "from": 95,
            "symbol": 0,
            "to": 87,
            "output_odds_interval_integer_numerators": [
              "27913215113783973390175947434226280560858132261812646404710450142915966870466593",
              "27913215113783973390175947434226280560858132261812646404710450142915966870466616"
            ],
            "minimum_boundary_gap_integer_numerator": "6975423714302642175207194110277218447377990173532377118434211313247672212089"
          },
          {
            "from": 95,
            "symbol": 1,
            "to": 1521,
            "output_odds_interval_integer_numerators": [
              "170527275651853902727188891912642064394833805706090620558856034715017866675481012",
              "170527275651853902727188891912642064394833805706090620558856034715017866675481689"
            ],
            "minimum_boundary_gap_integer_numerator": "49809357982145690990389264880725278218815565527972996763422987594331224603797"
          },
          {
            "from": 96,
            "symbol": 0,
            "to": 87,
            "output_odds_interval_integer_numerators": [
              "27916866927182073332356333502367314922421619518419610555595079947927190749000614",
              "27916866927182073332356333502367314922421619518419610555595079947927190749000637"
            ],
            "minimum_boundary_gap_integer_numerator": "3323610316202699994821125969242856883890733566568226233804406302023793678068"
          },
          {
            "from": 96,
            "symbol": 1,
            "to": 1521,
            "output_odds_interval_integer_numerators": [
              "170639725439293805166596963765482310459258914432985464533070518789620958164039910",
              "170639725439293805166596963765482310459258914432985464533070518789620958164040592"
            ],
            "minimum_boundary_gap_integer_numerator": "53115358254916364791124160580078835764770586552995393412168176419468484607506"
          },
          {
            "from": 107,
            "symbol": 0,
            "to": 89,
            "output_odds_interval_integer_numerators": [
              "27957337855573619569454685916263040899848483786876925628567702573738567209885925",
              "27957337855573619569454685916263040899848483786876925628567702573738567209885951"
            ],
            "minimum_boundary_gap_integer_numerator": "1874051113397054287292727413507457828604846457385717270667089821256837464147"
          },
          {
            "from": 107,
            "symbol": 1,
            "to": 1527,
            "output_odds_interval_integer_numerators": [
              "171878748542647299322772835777024864731433618626580663348326042820393686448746860",
              "171878748542647299322772835777024864731433618626580663348326042820393686448747623"
            ],
            "minimum_boundary_gap_integer_numerator": "104946910362788471619831439003861254064286690184870968459503486781335279537881"
          },
          {
            "from": 126,
            "symbol": 0,
            "to": 91,
            "output_odds_interval_integer_numerators": [
              "28028558431855109333883172341347492470471959327936607134675248174128096312519558",
              "28028558431855109333883172341347492470471959327936607134675248174128096312519589"
            ],
            "minimum_boundary_gap_integer_numerator": "2414348611376183600055029258534275457293218251464402529641456537511550935447"
          },
          {
            "from": 126,
            "symbol": 1,
            "to": 1537,
            "output_odds_interval_integer_numerators": [
              "174027614260630256397310724905766451535648548001177612401760786114194188934908047",
              "174027614260630256397310724905766451535648548001177612401760786114194188934908946"
            ],
            "minimum_boundary_gap_integer_numerator": "71311134494410515139237612212392829965087571146477076441635727409627379812692"
          },
          {
            "from": 127,
            "symbol": 0,
            "to": 91,
            "output_odds_interval_integer_numerators": [
              "28032353653670332088726218734857427129151425120995148728180041084721770315237031",
              "28032353653670332088726218734857427129151425120995148728180041084721770315237063"
            ],
            "minimum_boundary_gap_integer_numerator": "6209570426598938443101422768468934136759011310005996034434367131185553652920"
          },
          {
            "from": 127,
            "symbol": 1,
            "to": 1537,
            "output_odds_interval_integer_numerators": [
              "174141010896049457738282282394184403277516314525404850584514088112191671781399737",
              "174141010896049457738282282394184403277516314525404850584514088112191671781400641"
            ],
            "minimum_boundary_gap_integer_numerator": "35061758938295395147038614388679114876203439170707156258046320013117090911823"
          },
          {
            "from": 128,
            "symbol": 0,
            "to": 91,
            "output_odds_interval_integer_numerators": [
              "28036153592627762146423293273209888522369840328866405219289114978575761523741966",
              "28036153592627762146423293273209888522369840328866405219289114978575761523741998"
            ],
            "minimum_boundary_gap_integer_numerator": "10009509384028996140175961120930327355174219181262487143508260985176762157855"
          },
          {
            "from": 128,
            "symbol": 1,
            "to": 1538,
            "output_odds_interval_integer_numerators": [
              "174254436825234193432413756723194646159489688863881191453290592887089109721356323",
              "174254436825234193432413756723194646159489688863881191453290592887089109721357239"
            ],
            "minimum_boundary_gap_integer_numerator": "78364170246440298984435714621563767097170899305633712518458454884320849023946"
          },
          {
            "from": 131,
            "symbol": 0,
            "to": 91,
            "output_odds_interval_integer_numerators": [
              "28047581770043918357722632235184007865375651451594961471310378348413654939012896",
              "28047581770043918357722632235184007865375651451594961471310378348413654939012929"
            ],
            "minimum_boundary_gap_integer_numerator": "13969437690406178115694006795480040434626313754707364699860298658945200133477"
          },
          {
            "from": 131,
            "symbol": 1,
            "to": 1539,
            "output_odds_interval_integer_numerators": [
              "174594889584080025772446440378837246229474217635701230081725975179380101815577104",
              "174594889584080025772446440378837246229474217635701230081725975179380101815578041"
            ],
            "minimum_boundary_gap_integer_numerator": "21555423832431085711143381332317894524969879455666242981205706760758651692592"
          },
          {
            "from": 136,
            "symbol": 0,
            "to": 92,
            "output_odds_interval_integer_numerators": [
              "28066723614716375940943544528920885960326021761982790680398481677486435890784446",
              "28066723614716375940943544528920885960326021761982790680398481677486435890784479"
            ],
            "minimum_boundary_gap_integer_numerator": "5172406982051405105218286941398054515743996633121844388243030413835751637835"
          },
          {
            "from": 136,
            "symbol": 1,
            "to": 1542,
            "output_odds_interval_integer_numerators": [
              "175162889325601915629973042492568755475936255749002167849912043434391916215268621",
              "175162889325601915629973042492568755475936255749002167849912043434391916215269589"
            ],
            "minimum_boundary_gap_integer_numerator": "104958563789153899015416040213767980089383486410078305878241669618598903319145"
          },
          {
            "from": 137,
            "symbol": 0,
            "to": 92,
            "output_odds_interval_integer_numerators": [
              "28070566268226297822181499322142173414260200895342544209094548912005119302776123",
              "28070566268226297822181499322142173414260200895342544209094548912005119302776157"
            ],
            "minimum_boundary_gap_integer_numerator": "9015060491973286343173080162685508449923129992875373084310264932519163629512"
          },
          {
            "from": 137,
            "symbol": 1,
            "to": 1542,
            "output_odds_interval_integer_numerators": [
              "175276575329346644430804293434276366050940884308527868167826247506753933081975828",
              "175276575329346644430804293434276366050940884308527868167826247506753933081976804"
            ],
            "minimum_boundary_gap_integer_numerator": "2516714201433475090091440107314751274131910343110402384468835010568029390483"
          },
          {
            "from": 138,
            "symbol": 0,
            "to": 92,
            "output_odds_interval_integer_numerators": [
              "28074413696842056232396675879097475118547551940138883072548349133739019407128460",
              "28074413696842056232396675879097475118547551940138883072548349133739019407128494"
            ],
            "minimum_boundary_gap_integer_numerator": "12862489107731696558349637117987212737274174789214236538110486666419267981849"
          },
          {
            "from": 138,
            "symbol": 1,
            "to": 1543,
            "output_odds_interval_integer_numerators": [
              "175390289832086422736368191975090249638048634232577103109234938325223244925574568",
              "175390289832086422736368191975090249638048634232577103109234938325223244925575552"
            ],
            "minimum_boundary_gap_integer_numerator": "110242899633034837886047452351754186792193605434932621193882588543205663474211"
          },
          {
            "from": 139,
            "symbol": 0,
            "to": 92,
            "output_odds_interval_integer_numerators": [
              "28078265906397676331482422897915530555773305378995764057948636840673607489861096",
              "28078265906397676331482422897915530555773305378995764057948636840673607489861131"
            ],
            "minimum_boundary_gap_integer_numerator": "16714698663351795644096655936042649963027613646095221938398193601007350714485"
          },
          {
            "from": 139,
            "symbol": 1,
            "to": 1544,
            "output_odds_interval_integer_numerators": [
              "175504032753870631609901988409992687597882227917720229926118897463816357615905465",
              "175504032753870631609901988409992687597882227917720229926118897463816357615906458"
            ],
            "minimum_boundary_gap_integer_numerator": "3500022151174035647748982550683773041400079708194195690076550049907026835563"
          },
          {
            "from": 141,
            "symbol": 0,
            "to": 92,
            "output_odds_interval_integer_numerators": [
              "28085984691698997229600033233583333108464393014779849618415914017365058069479016",
              "28085984691698997229600033233583333108464393014779849618415914017365058069479051"
            ],
            "minimum_boundary_gap_integer_numerator": "11018372489793871362262326376835747683184800125064601941112271868472193181821"
          },
          {
            "from": 141,
            "symbol": 1,
            "to": 1545,
            "output_odds_interval_integer_numerators": [
              "175731603534343673325706664457353135478802575678984084527778066288809236837648804",
              "175731603534343673325706664457353135478802575678984084527778066288809236837649810"
            ],
            "minimum_boundary_gap_integer_numerator": "9350355025706969358666150087082875205222800880188362755249719051458906333158"
          },
          {
            "from": 142,
            "symbol": 0,
            "to": 92,
            "output_odds_interval_integer_numerators": [
              "28089851279147165780016965388379651578575627529419430075792747271295098545462139",
              "28089851279147165780016965388379651578575627529419430075792747271295098545462175"
            ],
            "minimum_boundary_gap_integer_numerator": "7151785041625320945330171580517277571950285485484144564279017938431717198697"
          },
          {
            "from": 142,
            "symbol": 1,
            "to": 1545,
            "output_odds_interval_integer_numerators": [
              "175845431232705699874667432871362624119002274256640355566754590746551977638472094",
              "175845431232705699874667432871362624119002274256640355566754590746551977638473108"
            ],
            "minimum_boundary_gap_integer_numerator": "98822507074924980686530136085183482084187049305005656218148748196057443046450"
          },
          {
            "from": 143,
            "symbol": 0,
            "to": 92,
            "output_odds_interval_integer_numerators": [
              "28093722670940146495828967721448948432488870674239825910134762602250017769504806",
              "28093722670940146495828967721448948432488870674239825910134762602250017769504842"
            ],
            "minimum_boundary_gap_integer_numerator": "3280393248644605133327838511220423658707140665088310222263686983512493156030"
          },
          {
            "from": 143,
            "symbol": 1,
            "to": 1546,
            "output_odds_interval_integer_numerators": [
              "175959287029458961353881420447011465043150045144135529101120720280432964467199941",
              "175959287029458961353881420447011465043150045144135529101120720280432964467200963"
            ],
            "minimum_boundary_gap_integer_numerator": "15033289678336498527457439563657442063583838190167878147980785684929385660168"
          },
          {
            "from": 144,
            "symbol": 0,
            "to": 93,
            "output_odds_interval_integer_numerators": [
              "28097598872946426889793404536194855250953045783403306953450312471650477476214627",
              "28097598872946426889793404536194855250953045783403306953450312471650477476214663"
            ],
            "minimum_boundary_gap_integer_numerator": "595808757635788831108976234686394805467968498392733093286182416947213553548"
          },
          {
            "from": 144,
            "symbol": 1,
            "to": 1546,
            "output_odds_interval_integer_numerators": [
              "176073170844228521251477105558618649824778702530586469480653702993232159034921098",
              "176073170844228521251477105558618649824778702530586469480653702993232159034922125"
            ],
            "minimum_boundary_gap_integer_numerator": "93363922762450807768276255810346441544699149693327145335227341794823355158786"
          },
          {
            "from": 155,
            "symbol": 0,
            "to": 94,
            "output_odds_interval_integer_numerators": [
              "28140556254417641551395838125079391802087916969113893036763221541381630435373587",
              "28140556254417641551395838125079391802087916969113893036763221541381630435373626"
            ],
            "minimum_boundary_gap_integer_numerator": "8056545297910721059080572601445074321881935111170929014666661027037511960511"
          },
          {
            "from": 155,
            "symbol": 1,
            "to": 1552,
            "output_odds_interval_integer_numerators": [
              "177327718924639691493628808634743233247078592348873459097425152949849143178616135",
              "177327718924639691493628808634743233247078592348873459097425152949849143178617245"
            ],
            "minimum_boundary_gap_integer_numerator": "45559603130363102365985974307414621470545421824217994751563197730112924158254"
          },
          {
            "from": 163,
            "symbol": 0,
            "to": 95,
            "output_odds_interval_integer_numerators": [
              "28172168507462220256378194766527563347146819365314694423377264065652484313974648",
              "28172168507462220256378194766527563347146819365314694423377264065652484313974690"
            ],
            "minimum_boundary_gap_integer_numerator": "4127308351082761493620615159572268283912850787029774302230925839226631484964"
          },
          {
            "from": 163,
            "symbol": 1,
            "to": 1556,
            "output_odds_interval_integer_numerators": [
              "178242179238670798844410364325687486361428880850004478813837407728390979670349781",
              "178242179238670798844410364325687486361428880850004478813837407728390979670350948"
            ],
            "minimum_boundary_gap_integer_numerator": "62435610602937896365123207584984763986357674372398137086009278004819007189541"
          },
          {
            "from": 164,
            "symbol": 0,
            "to": 95,
            "output_odds_interval_integer_numerators": [
              "28176142156821006124851400487993608382489973343967058754794909355758250426879127",
              "28176142156821006124851400487993608382489973343967058754794909355758250426879168"
            ],
            "minimum_boundary_gap_integer_numerator": "8100957709868629966826336625617303627066829439394105719876215944992744389443"
          },
          {
            "from": 164,
            "symbol": 1,
            "to": 1556,
            "output_odds_interval_integer_numerators": [
              "178356606406858100917258994459405410167101279740265915400752268872001867857100922",
              "178356606406858100917258994459405410167101279740265915400752268872001867857102096"
            ],
            "minimum_boundary_gap_integer_numerator": "48242478129943342467591596206670925627467982064070749039823441800319555205672"
          },
          {
            "from": 165,
            "symbol": 0,
            "to": 95,
            "output_odds_interval_integer_numerators": [
              "28180120741240296437042275654558862910222829995698017423203220565671444833683958",
              "28180120741240296437042275654558862910222829995698017423203220565671444833684000"
            ],
            "minimum_boundary_gap_integer_numerator": "12079542129158942157701503190871831359923481170352774128187425858187151194274"
          },
          {
            "from": 165,
            "symbol": 1,
            "to": 1557,
            "output_odds_interval_integer_numerators": [
              "178471059886057172180583606962721919070355374371465515046773756442420636327212606",
              "178471059886057172180583606962721919070355374371465515046773756442420636327213787"
            ],
            "minimum_boundary_gap_integer_numerator": "66211001069127920857020907109837977626626649135528896981664128618448914884200"
          },
          {
            "from": 166,
            "symbol": 0,
            "to": 95,
            "output_odds_interval_integer_numerators": [
              "28184104266742452477049482093522643286314617293857451736606852393089124678968632",
              "28184104266742452477049482093522643286314617293857451736606852393089124678968675"
            ],
            "minimum_boundary_gap_integer_numerator": "16063067631314982164907942154652207451710779329787087531819253275866996478948"
          },
          {
            "from": 166,
            "symbol": 1,
            "to": 1557,
            "output_odds_interval_integer_numerators": [
              "178585539594089264213668277614086144207557201180378605421823990775809537840385893",
              "178585539594089264213668277614086144207557201180378605421823990775809537840387082"
            ],
            "minimum_boundary_gap_integer_numerator": "44698936917641573275349161358598363376275627691942450350316914720619999223912"
          },
          {
            "from": 167,
            "symbol": 0,
            "to": 95,
            "output_odds_interval_integer_numerators": [
              "28188092739356917203476022787037665394243130933937209652180875472132263979528805",
              "28188092739356917203476022787037665394243130933937209652180875472132263979528847"
            ],
            "minimum_boundary_gap_integer_numerator": "15534851461573646912690587498721699902819839886749617043196810452628741001205"
          },
          {
            "from": 167,
            "symbol": 1,
            "to": 1558,
            "output_odds_interval_integer_numerators": [
              "178700045448696139123594690994872572281747593031649080499992378977547051653224746",
              "178700045448696139123594690994872572281747593031649080499992378977547051653225943"
            ],
            "minimum_boundary_gap_integer_numerator": "69806917689233336651064219427829710814116223578532627818071287016893813593075"
          },
          {
            "from": 168,
            "symbol": 0,
            "to": 95,
            "output_odds_interval_integer_numerators": [
              "28192086165120222902772666609348694950476837645749493482961824037347772371559530",
              "28192086165120222902772666609348694950476837645749493482961824037347772371559573"
            ],
            "minimum_boundary_gap_integer_numerator": "11541425698267947616046765187692143669113128074465786262248245237120348970479"
          },
          {
            "from": 168,
            "symbol": 1,
            "to": 1558,
            "output_odds_interval_integer_numerators": [
              "178814577367540291174240906453392468828719686895722905049487321102697787528602869",
              "178814577367540291174240906453392468828719686895722905049487321102697787528604074"
            ],
            "minimum_boundary_gap_integer_numerator": "41335557870119301555446099745365773636403744587660143023903362872980711152382"
          },
          {
            "from": 169,
            "symbol": 0,
            "to": 95,
            "output_odds_interval_integer_numerators": [
              "28196084550075998849123041633691375295368492459359077174157451325130664787276664",
              "28196084550075998849123041633691375295368492459359077174157451325130664787276708"
            ],
            "minimum_boundary_gap_integer_numerator": "7543040742492001265671740845011798777458314464882095066620957454227933253344"
          },
          {
            "from": 169,
            "symbol": 1,
            "to": 1559,
            "output_odds_interval_integer_numerators": [
              "178929135268205168916405707716117028025326599765288303776646967902758236479669846",
              "178929135268205168916405707716117028025326599765288303776646967902758236479671058"
            ],
            "minimum_boundary_gap_integer_numerator": "73222342794758440609355162979193422970509124977738584135743437187468239892674"
          },
          {
            "from": 171,
            "symbol": 0,
            "to": 96,
            "output_odds_interval_integer_numerators": [
              "28204096221775009523493097068124523453638380708241816214551690170730213683337609",
              "28204096221775009523493097068124523453638380708241816214551690170730213683337653"
            ],
            "minimum_boundary_gap_integer_numerator": "468630956518673104383693588136359492429934417856945327617888145320962807343"
          },
          {
            "from": 171,
            "symbol": 1,
            "to": 1560,
            "output_odds_interval_integer_numerators": [
              "179158328684937003392419262104033934332179051304579538077024741527461478094780172",
              "179158328684937003392419262104033934332179051304579538077024741527461478094781396"
            ],
            "minimum_boundary_gap_integer_numerator": "76456256998572409762848711828704494397364850813333618398467082597710083818590"
          },
          {
            "from": 172,
            "symbol": 0,
            "to": 96,
            "output_odds_interval_integer_numerators": [
              "28208109520641056769111118203690545923905097603785516404561039689767497903854680",
              "28208109520641056769111118203690545923905097603785516404561039689767497903854724"
            ],
            "minimum_boundary_gap_integer_numerator": "4481929822565918722404829154158829759146829961557135336967407182605183324414"
          },
          {
            "from": 172,
            "symbol": 1,
            "to": 1560,
            "output_odds_interval_integer_numerators": [
              "179272964035777634826083236616039182484729516590081700053601663187943759571096646",
              "179272964035777634826083236616039182484729516590081700053601663187943759571097881"
            ],
            "minimum_boundary_gap_integer_numerator": "35153363007686297173315473194282962079520297443847641757213267040346709610986"
          },
          {
            "from": 270,
            "symbol": 0,
            "to": 107,
            "output_odds_interval_integer_numerators": [
              "28626568436568896985688512244860841081133846083527572581926208356869945627680618",
              "28626568436568896985688512244860841081133846083527572581926208356869945627680695"
            ],
            "minimum_boundary_gap_integer_numerator": "7618909150077123299886891653890707574257740005983501580491336883135732498985"
          },
          {
            "from": 270,
            "symbol": 1,
            "to": 1609,
            "output_odds_interval_integer_numerators": [
              "190618398954147515067920836482881205331160337000078325674020220015481657216427343",
              "190618398954147515067920836482881205331160337000078325674020220015481657216429304"
            ],
            "minimum_boundary_gap_integer_numerator": "107637320398832474432490710978572377928206393885607228573446914675479468050153"
          },
          {
            "from": 408,
            "symbol": 0,
            "to": 126,
            "output_odds_interval_integer_numerators": [
              "29308895417186465963736332826396795298998405258204411532424222465529039372523682",
              "29308895417186465963736332826396795298998405258204411532424222465529039372523818"
            ],
            "minimum_boundary_gap_integer_numerator": "16512815561830123908511211977655867012720060065911802793338932881937223669362"
          },
          {
            "from": 408,
            "symbol": 1,
            "to": 1674,
            "output_odds_interval_integer_numerators": [
              "206854359756970278483525400867814580873148284367588337094660277911538802676154363",
              "206854359756970278483525400867814580873148284367588337094660277911538802676157341"
            ],
            "minimum_boundary_gap_integer_numerator": "49572709669918123971329600065737709881508104255782147006539086409403316045560"
          },
          {
            "from": 409,
            "symbol": 0,
            "to": 126,
            "output_odds_interval_integer_numerators": [
              "29314276477417270810423856964126880330693877208219721791595176651217146909206937",
              "29314276477417270810423856964126880330693877208219721791595176651217146909207074"
            ],
            "minimum_boundary_gap_integer_numerator": "15112964474837041016384879297787999198811292477337847772321594122313473519094"
          },
          {
            "from": 409,
            "symbol": 1,
            "to": 1674,
            "output_odds_interval_integer_numerators": [
              "206972619974380435643108440314299169452736597616527117168661104279029474007754916",
              "206972619974380435643108440314299169452736597616527117168661104279029474007757899"
            ],
            "minimum_boundary_gap_integer_numerator": "93436080118524610380407567573621574027635469589702605820871101494307761150042"
          },
          {
            "from": 410,
            "symbol": 0,
            "to": 126,
            "output_odds_interval_integer_numerators": [
              "29319664179347243171599050136418474302200419893214404803317799052308295472305774",
              "29319664179347243171599050136418474302200419893214404803317799052308295472305911"
            ],
            "minimum_boundary_gap_integer_numerator": "9725262544864679841191707006194027692268607482654836049699193031164910420257"
          },
          {
            "from": 410,
            "symbol": 1,
            "to": 1675,
            "output_odds_interval_integer_numerators": [
              "207090884593464517044527507622839412901861208959573725538375871234465365300087090",
              "207090884593464517044527507622839412901861208959573725538375871234465365300090081"
            ],
            "minimum_boundary_gap_integer_numerator": "24828538965556791038659740966621875096975873456905763893895853941583531153456"
          },
          {
            "from": 413,
            "symbol": 0,
            "to": 127,
            "output_odds_interval_integer_numerators": [
              "29335867215397637238709855395615720755586620713219231778918891463434116082710257",
              "29335867215397637238709855395615720755586620713219231778918891463434116082710396"
            ],
            "minimum_boundary_gap_integer_numerator": "6477773505529387269613552191052425693932212522172139551393218094655699983794"
          },
          {
            "from": 413,
            "symbol": 1,
            "to": 1676,
            "output_odds_interval_integer_numerators": [
              "207445703920489639870123459359002223064619580674459775734914781142662782189687331",
              "207445703920489639870123459359002223064619580674459775734914781142662782189690342"
            ],
            "minimum_boundary_gap_integer_numerator": "118048781838363321133465119877562114414648401543194526516211225995915434126680"
          },
          {
            "from": 416,
            "symbol": 0,
            "to": 127,
            "output_odds_interval_integer_numerators": [
              "29352130315361074836144311931528802513364283848391939201412781202844079674132260",
              "29352130315361074836144311931528802513364283848391939201412781202844079674132401"
            ],
            "minimum_boundary_gap_integer_numerator": "14312719780166075927228990269420266293848571126810511224265436188436788726482"
          },
          {
            "from": 416,
            "symbol": 1,
            "to": 1677,
            "output_odds_interval_integer_numerators": [
              "207800559477044656088713179828500058704683409315937242292396658448485952055692865",
              "207800559477044656088713179828500058704683409315937242292396658448485952055695898"
            ],
            "minimum_boundary_gap_integer_numerator": "51285729324023853312836804957068773613704868124466340666674065815277157253981"
          },
          {
            "from": 417,
            "symbol": 0,
            "to": 127,
            "output_odds_interval_integer_numerators": [
              "29357564733753533511453293993945856684506976933798884300931651069521360354031028",
              "29357564733753533511453293993945856684506976933798884300931651069521360354031169"
            ],
            "minimum_boundary_gap_integer_numerator": "8878301387707400618246927852366095151155485719865411705395569511156108827714"
          },
          {
            "from": 417,
            "symbol": 1,
            "to": 1678,
            "output_odds_interval_integer_numerators": [
              "207918852274532336402736926534964034459793595998817094346156781911632986963375041",
              "207918852274532336402736926534964034459793595998817094346156781911632986963378083"
            ],
            "minimum_boundary_gap_integer_numerator": "67007068163656460710909901506906981496481814755385713093449397331757750399327"
          },
          {
            "from": 418,
            "symbol": 0,
            "to": 127,
            "output_odds_interval_integer_numerators": [
              "29363005858117688268289052864766906075469626205701625135477852890167051488144728",
              "29363005858117688268289052864766906075469626205701625135477852890167051488144869"
            ],
            "minimum_boundary_gap_integer_numerator": "3437177023552643782488057031316704188506213817124577159193748865464974714014"
          },
          {
            "from": 418,
            "symbol": 1,
            "to": 1678,
            "output_odds_interval_integer_numerators": [
              "208037148721164712526109505495294937036599903671265479778387087549210205400780203",
              "208037148721164712526109505495294937036599903671265479778387087549210205400783251"
            ],
            "minimum_boundary_gap_integer_numerator": "77288304362603825154040174974650964109669732872655207038716492793009481739603"
          },
          {
            "from": 419,
            "symbol": 0,
            "to": 128,
            "output_odds_interval_integer_numerators": [
              "29368453696528982067844225250781433190810172953142621788001563517603287551891445",
              "29368453696528982067844225250781433190810172953142621788001563517603287551891587"
            ],
            "minimum_boundary_gap_integer_numerator": "2010661387741155772684328983210411152040533623872075364516878570771089032265"
          },
          {
            "from": 419,
            "symbol": 1,
            "to": 1679,
            "output_odds_interval_integer_numerators": [
              "208155448722820184667413949741266022275091414671872228081804159539166805555608803",
              "208155448722820184667413949741266022275091414671872228081804159539166805555611858"
            ],
            "minimum_boundary_gap_integer_numerator": "41011697292868316150404070996434274381841267734093096378355497163590673060067"
          },
          {
            "from": 420,
            "symbol": 0,
            "to": 128,
            "output_odds_interval_integer_numerators": [
              "29373908257072083628405437016539649837725930742143093012940080180495153605723391",
              "29373908257072083628405437016539649837725930742143093012940080180495153605723533"
            ],
            "minimum_boundary_gap_integer_numerator": "7465221930842716333896094741427058067798322624343300303033541462637142864211"
          },
          {
            "from": 420,
            "symbol": 1,
            "to": 1679,
            "output_odds_interval_integer_numerators": [
              "208273752185365828795278979391265481587220883861733196892883172373157400295156731",
              "208273752185365828795278979391265481587220883861733196892883172373157400295159793"
            ],
            "minimum_boundary_gap_integer_numerator": "103608407462270981436359319464059378140712532642080141677224283239918197588200"
          },
          {
            "from": 422,
            "symbol": 0,
            "to": 128,
            "output_odds_interval_integer_numerators": [
              "29384837576938569404698801418591056046157456570037979785273602640393708976959043",
              "29384837576938569404698801418591056046157456570037979785273602640393708976959186"
            ],
            "minimum_boundary_gap_integer_numerator": "18394541797328492627260496792833266499324150519230072636556001361192514099863"
          },
          {
            "from": 422,
            "symbol": 1,
            "to": 1680,
            "output_odds_interval_integer_numerators": [
              "208510369116541111934127489458288320863375257514055455142028732635071714672514405",
              "208510369116541111934127489458288320863375257514055455142028732635071714672517482"
            ],
            "minimum_boundary_gap_integer_numerator": "130247210847429906006215271889785713937069895636116772162580257541720885517357"
          },
          {
            "from": 424,
            "symbol": 0,
            "to": 128,
            "output_odds_interval_integer_numerators": [
              "29395793882579363451498193612177831640719350498593315608720049918457382973092594",
              "29395793882579363451498193612177831640719350498593315608720049918457382973092738"
            ],
            "minimum_boundary_gap_integer_numerator": "7749557858543673864858763972028897539342476211054821571263670369445817035678"
          },
          {
            "from": 424,
            "symbol": 1,
            "to": 1681,
            "output_odds_interval_integer_numerators": [
              "208746998761412062510857599037955341102743371369978519108378750172834714915579202",
              "208746998761412062510857599037955341102743371369978519108378750172834714915582293"
            ],
            "minimum_boundary_gap_integer_numerator": "106382434023520670723894307777234525431043960286947194187437280221279357518386"
          },
          {
            "from": 425,
            "symbol": 0,
            "to": 128,
            "output_odds_interval_integer_numerators": [
              "29401282175375086351067274322294292017066410953869201495579267765800890095274123",
              "29401282175375086351067274322294292017066410953869201495579267765800890095274268"
            ],
            "minimum_boundary_gap_integer_numerator": "2261265062820774295778053855568521192282020935168934712045823025938694854148"
          },
          {
            "from": 425,
            "symbol": 1,
            "to": 1681,
            "output_odds_interval_integer_numerators": [
              "208865318116039317188376441920802590176427915242602110307498964522466139469295944",
              "208865318116039317188376441920802590176427915242602110307498964522466139469299042"
            ],
            "minimum_boundary_gap_integer_numerator": "38886532816333500213905359177303942369974631522746031676896080166372900337298"
          },
          {
            "from": 445,
            "symbol": 0,
            "to": 131,
            "output_odds_interval_integer_numerators": [
              "29512480801145999614292013246295210144834379365980045198219792527325811752118863",
              "29512480801145999614292013246295210144834379365980045198219792527325811752119018"
            ],
            "minimum_boundary_gap_integer_numerator": "2645319245714245630093904744437942382390985653813670161001398183299296499915"
          },
          {
            "from": 445,
            "symbol": 1,
            "to": 1690,
            "output_odds_interval_integer_numerators": [
              "211232188003229279884045011068785728632054326965161394407254232071827264221380905",
              "211232188003229279884045011068785728632054326965161394407254232071827264221384149"
            ],
            "minimum_boundary_gap_integer_numerator": "59347454349864359952647711596525764873393895142117291394904477171860146619405"
          },
          {
            "from": 472,
            "symbol": 0,
            "to": 136,
            "output_odds_interval_integer_numerators": [
              "29667012217219977789708240399507647559262449473133803295880141551313848039214721",
              "29667012217219977789708240399507647559262449473133803295880141551313848039214891"
            ],
            "minimum_boundary_gap_integer_numerator": "2450225146926830055431802955190990119271102268500217499976030469567317664887"
          },
          {
            "from": 472,
            "symbol": 1,
            "to": 1702,
            "output_odds_interval_integer_numerators": [
              "214427963754621538515456428676569458925009733798055377060102701278539821924073176",
              "214427963754621538515456428676569458925009733798055377060102701278539821924076609"
            ],
            "minimum_boundary_gap_integer_numerator": "89172077456165746971135320961466141742252299434408005359081895961574322436953"
          },
          {
            "from": 473,
            "symbol": 0,
            "to": 136,
            "output_odds_interval_integer_numerators": [
              "29672834865380804614424875093859727250397433839522650744698068390156410178657809",
              "29672834865380804614424875093859727250397433839522650744698068390156410178657979"
            ],
            "minimum_boundary_gap_integer_numerator": "8272873307753654772066497307270681254255468657347666317902869312129457107975"
          },
          {
            "from": 473,
            "symbol": 1,
            "to": 1703,
            "output_odds_interval_integer_numerators": [
              "214546315753212547097628545177692662928160937647825008066458816425061308593320841",
              "214546315753212547097628545177692662928160937647825008066458816425061308593324282"
            ],
            "minimum_boundary_gap_integer_numerator": "29179921134842835200981180161737861408951550335223000997033250559912346780235"
          },
          {
            "from": 474,
            "symbol": 0,
            "to": 136,
            "output_odds_interval_integer_numerators": [
              "29678664686205385733455449407960549497002589855559869943099423316553061266999629",
              "29678664686205385733455449407960549497002589855559869943099423316553061266999800"
            ],
            "minimum_boundary_gap_integer_numerator": "14102694132334773802640811408092927859411484694566864719257795708780545449795"
          },
          {
            "from": 474,
            "symbol": 1,
            "to": 1703,
            "output_odds_interval_integer_numerators": [
              "214664666121017315102707972950659140672704131195314312475775334027156260045828453",
              "214664666121017315102707972950659140672704131195314312475775334027156260045831900"
            ],
            "minimum_boundary_gap_integer_numerator": "123482195375441077704868949334875157448680677215067634187551293361571164300859"
          },
          {
            "from": 475,
            "symbol": 0,
            "to": 136,
            "output_odds_interval_integer_numerators": [
              "29684501688300271689848106727094576885578851435943719927896050484034272001430708",
              "29684501688300271689848106727094576885578851435943719927896050484034272001430880"
            ],
            "minimum_boundary_gap_integer_numerator": "17537340795513029853266623807333465338784862307840020441684834150712816292731"
          },
          {
            "from": 475,
            "symbol": 1,
            "to": 1703,
            "output_odds_interval_integer_numerators": [
              "214783014763742426322493626200624046183024488519540878427424540009599126859453815",
              "214783014763742426322493626200624046183024488519540878427424540009599126859457270"
            ],
            "minimum_boundary_gap_integer_numerator": "5133552650329857919215699369969647128323352988501682538345310918704350675489"
          },
          {
            "from": 479,
            "symbol": 0,
            "to": 137,
            "output_odds_interval_integer_numerators": [
              "29707921681855499085658961958354813071937678402872412641289144943577497119424782",
              "29707921681855499085658961958354813071937678402872412641289144943577497119424956"
            ],
            "minimum_boundary_gap_integer_numerator": "5882652759714365957588607452902721020042104620852692951409625392512301700850"
          },
          {
            "from": 479,
            "symbol": 1,
            "to": 1705,
            "output_odds_interval_integer_numerators": [
              "215256390198176741230910402636244321792828312562723018851363780246143428725316096",
              "215256390198176741230910402636244321792828312562723018851363780246143428725319578"
            ],
            "minimum_boundary_gap_integer_numerator": "74810678838333625142442982889604784394258196875940752428599074349435587465576"
          },
          {
            "from": 484,
            "symbol": 0,
            "to": 137,
            "output_odds_interval_integer_numerators": [
              "29737359289235111880158700724188598207743428268867310349669352441087509683909814",
              "29737359289235111880158700724188598207743428268867310349669352441087509683909990"
            ],
            "minimum_boundary_gap_integer_numerator": "2204123893093736528115058520269591006073181766304700580412422801208282029143"
          },
          {
            "from": 484,
            "symbol": 1,
            "to": 1707,
            "output_odds_interval_integer_numerators": [
              "215848059364229930620027663337555239418493763740669433645446104785649482236911453",
              "215848059364229930620027663337555239418493763740669433645446104785649482236914968"
            ],
            "minimum_boundary_gap_integer_numerator": "27567082513924628374141838530180088912944726203257676588018432152775590283330"
          },
          {
            "from": 485,
            "symbol": 0,
            "to": 138,
            "output_odds_interval_integer_numerators": [
              "29743268579544174287639285468468282015560996739714574874764149215143026493390876",
              "29743268579544174287639285468468282015560996739714574874764149215143026493391053"
            ],
            "minimum_boundary_gap_integer_numerator": "3705166415968670952469685759414216811495289080959824514384351254308527451419"
          },
          {
            "from": 485,
            "symbol": 1,
            "to": 1708,
            "output_odds_interval_integer_numerators": [
              "215966385571378962156450868383573620809431714818133904644092753079121374930048067",
              "215966385571378962156450868383573620809431714818133904644092753079121374930051590"
            ],
            "minimum_boundary_gap_integer_numerator": "90759124635106908049063207488201302025006351261213322058629861319117102822477"
          },
          {
            "from": 486,
            "symbol": 0,
            "to": 138,
            "output_odds_interval_integer_numerators": [
              "29749185146441541056096221578852146024636957458948845443621879522084990903007930",
              "29749185146441541056096221578852146024636957458948845443621879522084990903008108"
            ],
            "minimum_boundary_gap_integer_numerator": "9621733313335439409405796143278225887456008315230393372114658196272937068473"
          },
          {
            "from": 486,
            "symbol": 1,
            "to": 1708,
            "output_odds_interval_integer_numerators": [
              "216084709016649740781071028243643690771385100603373873849111923710932184020765196",
              "216084709016649740781071028243643690771385100603373873849111923710932184020768727"
            ],
            "minimum_boundary_gap_integer_numerator": "63646177844118986861281463786004931897453708337974813221318463284355337957676"
          },
          {
            "from": 487,
            "symbol": 0,
            "to": 138,
            "output_odds_interval_integer_numerators": [
              "29755108998651457795572918606000478116981087850325772092587652886143582553769276",
              "29755108998651457795572918606000478116981087850325772092587652886143582553769454"
            ],
            "minimum_boundary_gap_integer_numerator": "15545585523252178886102823291610318231586399692157042337888022254864587829819"
          },
          {
            "from": 487,
            "symbol": 1,
            "to": 1709,
            "output_odds_interval_integer_numerators": [
              "216203029605834651926642446214338166712413602008388782770257031412636459484335509",
              "216203029605834651926642446214338166712413602008388782770257031412636459484339047"
            ],
            "minimum_boundary_gap_integer_numerator": "54674411340792158710136506908471009131047696676934107923789238419920125581764"
          },
          {
            "from": 488,
            "symbol": 0,
            "to": 138,
            "output_odds_interval_integer_numerators": [
              "29761040144908040821156872943756345366408509836991721067665602416962641894687587",
              "29761040144908040821156872943756345366408509836991721067665602416962641894687765"
            ],
            "minimum_boundary_gap_integer_numerator": "16095059078616500217604864739323473538314704524107750131568341566358188885776"
          },
          {
            "from": 488,
            "symbol": 1,
            "to": 1709,
            "output_odds_interval_integer_numerators": [
              "216321347244735181603103281545025715637048843854923362411935722230357944505842863",
              "216321347244735181603103281545025715637048843854923362411935722230357944505846409"
            ],
            "minimum_boundary_gap_integer_numerator": "100081252246397065710781978393811554404824749934769911572419409448356978833235"
          },
          {
            "from": 489,
            "symbol": 0,
            "to": 138,
            "output_odds_interval_integer_numerators": [
              "29766978593955286838408160844703333093012125127569117353119116678278782188507886",
              "29766978593955286838408160844703333093012125127569117353119116678278782188508065"
            ],
            "minimum_boundary_gap_integer_numerator": "10156610031370482966316963792335746934699413946711464678054080250217895065476"
          },
          {
            "from": 489,
            "symbol": 1,
            "to": 1710,
            "output_odds_interval_integer_numerators": [
              "216439661839162216203860609719701496244737868626729697855247130328486450018062173",
              "216439661839162216203860609719701496244737868626729697855247130328486450018065724"
            ],
            "minimum_boundary_gap_integer_numerator": "18233342180637535046546196281969053284200021871565531738988688680148533355137"
          },
          {
            "from": 491,
            "symbol": 0,
            "to": 139,
            "output_odds_interval_integer_numerators": [
              "29778877435447214774683352089750547246391293982396811990803942981056659020733061",
              "29778877435447214774683352089750547246391293982396811990803942981056659020733242"
            ],
            "minimum_boundary_gap_integer_numerator": "1742231460557453308874281254878406444469440880983173006772222527658937159194"
          },
          {
            "from": 491,
            "symbol": 1,
            "to": 1710,
            "output_odds_interval_integer_numerators": [
              "216676281517888146059477305729150837836263495485820345764925139057568193812638458",
              "216676281517888146059477305729150837836263495485820345764925139057568193812642024"
            ],
            "minimum_boundary_gap_integer_numerator": "18565271615724990003982953224944628471898371484523449337390211758140181466408"
          },
          {
            "from": 493,
            "symbol": 0,
            "to": 139,
            "output_odds_interval_integer_numerators": [
              "29790805593277191460793915052330280801920939337755174124520051489215372143876338",
              "29790805593277191460793915052330280801920939337755174124520051489215372143876520"
            ],
            "minimum_boundary_gap_integer_numerator": "13670389290534139419437243834611961974114796239345306722880730686372060302471"
          },
          {
            "from": 493,
            "symbol": 1,
            "to": 1711,
            "output_odds_interval_integer_numerators": [
              "216912887888698928873113652245783550896313720268905833874340941492425458240494710",
              "216912887888698928873113652245783550896313720268905833874340941492425458240498289"
            ],
            "minimum_boundary_gap_integer_numerator": "55722619208604009720156811758252896006614507685333879579197039249480088671908"
          },
          {
            "from": 494,
            "symbol": 0,
            "to": 139,
            "output_odds_interval_integer_numerators": [
              "29796780687784195378537621051286797522719480145531751520527001907392368833147826",
              "29796780687784195378537621051286797522719480145531751520527001907392368833148008"
            ],
            "minimum_boundary_gap_integer_numerator": "17973773778857734163368154558795412431023654396712334900859526926417855121392"
          },
          {
            "from": 494,
            "symbol": 1,
            "to": 1712,
            "output_odds_interval_integer_numerators": [
              "217031185848271775669684927485617538704306116461302335530139061245386958822125261",
              "217031185848271775669684927485617538704306116461302335530139061245386958822128847"
            ],
            "minimum_boundary_gap_integer_numerator": "62575340364242786851118428075734911985781684711167776218922713712020492927572"
          },
          {
            "from": 506,
            "symbol": 0,
            "to": 141,
            "output_odds_interval_integer_numerators": [
              "29869058075730715966567159814296847210225257795739754631237364653603636093942186",
              "29869058075730715966567159814296847210225257795739754631237364653603636093942375"
            ],
            "minimum_boundary_gap_integer_numerator": "16636829905744617131993056728754658022583000326482601486025573863551746894474"
          },
          {
            "from": 506,
            "symbol": 1,
            "to": 1717,
            "output_odds_interval_integer_numerators": [
              "218450452922366495833380535599038901517170398890596778235376934659408520831002129",
              "218450452922366495833380535599038901517170398890596778235376934659408520831005800"
            ],
            "minimum_boundary_gap_integer_numerator": "107827140999057122257066880104777666953787406546624885848304849657232356622521"
          },
          {
            "from": 515,
            "symbol": 0,
            "to": 142,
            "output_odds_interval_integer_numerators": [
              "29923970430093131415299680421656591900527746229862261510477991502046237452971948",
              "29923970430093131415299680421656591900527746229862261510477991502046237452972142"
            ],
            "minimum_boundary_gap_integer_numerator": "3927204561456252486720021047873872778597400928317210189356793400306584949649"
          },
          {
            "from": 515,
            "symbol": 1,
            "to": 1721,
            "output_odds_interval_integer_numerators": [
              "219514464386472697797398927667236637916381255297167686130641348084038120984802196",
              "219514464386472697797398927667236637916381255297167686130641348084038120984805928"
            ],
            "minimum_boundary_gap_integer_numerator": "66364060434819423883119072024714231415195343205707896056524307688674885994765"
          },
          {
            "from": 516,
            "symbol": 0,
            "to": 143,
            "output_odds_interval_integer_numerators": [
              "29930109396088364324198929770131091055016690380776796838857243863473161673747089",
              "29930109396088364324198929770131091055016690380776796838857243863473161673747284"
            ],
            "minimum_boundary_gap_integer_numerator": "2211761433776656412529327426625281710346749986218118189895568026617635824960"
          },
          {
            "from": 516,
            "symbol": 1,
            "to": 1721,
            "output_odds_interval_integer_numerators": [
              "219632661219183312918212504963558374765130801133526613344768242425029575966459850",
              "219632661219183312918212504963558374765130801133526613344768242425029575966463589"
            ],
            "minimum_boundary_gap_integer_numerator": "92681177129703778601070107108492744395479636860994658409076172589641668101444"
          },
          {
            "from": 517,
            "symbol": 0,
            "to": 143,
            "output_odds_interval_integer_numerators": [
              "29936255913757106016766529009941256808467990385210564015139709642521303579463354",
              "29936255913757106016766529009941256808467990385210564015139709642521303579463550"
            ],
            "minimum_boundary_gap_integer_numerator": "8358279102518348980128567236791035161646754419985294472361347074759541541225"
          },
          {
            "from": 517,
            "symbol": 1,
            "to": 1722,
            "output_odds_interval_integer_numerators": [
              "219750852375156675343393063211066550470985204802053937421542281089555140292706981",
              "219750852375156675343393063211066550470985204802053937421542281089555140292710727"
            ],
            "minimum_boundary_gap_integer_numerator": "25509978843658646579488140399682961458924031666329418364962491935922658113950"
          },
          {
            "from": 518,
            "symbol": 0,
            "to": 143,
            "output_odds_interval_integer_numerators": [
              "29942409992134122862649992182432068874278222171730211443783128309415635317301250",
              "29942409992134122862649992182432068874278222171730211443783128309415635317301447"
            ],
            "minimum_boundary_gap_integer_numerator": "14512357479535194863591739727603100971878540939632723115780013969091279379121"
          },
          {
            "from": 518,
            "symbol": 1,
            "to": 1722,
            "output_odds_interval_integer_numerators": [
              "219869037760606348689755953150250625123355782701690820874843527072780478176251249",
              "219869037760606348689755953150250625123355782701690820874843527072780478176255002"
            ],
            "minimum_boundary_gap_integer_numerator": "133896962673098019771408107126434021684890812814202625158308898105318007846807"
          },
          {
            "from": 519,
            "symbol": 0,
            "to": 143,
            "output_odds_interval_integer_numerators": [
              "29948571640264354779285886198169703299460398154980571917584303256071431387825129",
              "29948571640264354779285886198169703299460398154980571917584303256071431387825327"
            ],
            "minimum_boundary_gap_integer_numerator": "17135719272274021290511548236904084748576104028422404372624440242922093850090"
          },
          {
            "from": 519,
            "symbol": 1,
            "to": 1722,
            "output_odds_interval_integer_numerators": [
              "219987217281764252478307642795107172045693302357135495986709109694166999366999930",
              "219987217281764252478307642795107172045693302357135495986709109694166999367003689"
            ],
            "minimum_boundary_gap_integer_numerator": "15717441515194231219718462269887099347371157369527513292726276718796817098120"
          },
          {
            "from": 520,
            "symbol": 0,
            "to": 143,
            "output_odds_interval_integer_numerators": [
              "29954740867202925088900705010725737288442962367517078157862906338919437178408262",
              "29954740867202925088900705010725737288442962367517078157862906338919437178408460"
            ],
            "minimum_boundary_gap_integer_numerator": "10966492333703711675692735680870095766011891491916164094021357394916303266957"
          },
          {
            "from": 520,
            "symbol": 1,
            "to": 1723,
            "output_odds_interval_integer_numerators": [
              "220105390844880959030058439593390599671036940441550819526754645499889737890002289",
              "220105390844880959030058439593390599671036940441550819526754645499889737890006055"
            ],
            "minimum_boundary_gap_integer_numerator": "102456121601512320531078336013540525996266927045796026752809529003941705872431"
          },
          {
            "from": 521,
            "symbol": 0,
            "to": 143,
            "output_odds_interval_integer_numerators": [
              "29960917682015150380907817516724721955491801008467770273782386823665259628713742",
              "29960917682015150380907817516724721955491801008467770273782386823665259628713941"
            ],
            "minimum_boundary_gap_integer_numerator": "4789677521478419668580229681885428717173250541224048174540872649093852961476"
          },
          {
            "from": 521,
            "symbol": 1,
            "to": 1723,
            "output_odds_interval_integer_numerators": [
              "220223558356225990235863070330784973967896447228358302284745740799075214283715260",
              "220223558356225990235863070330784973967896447228358302284745740799075214283719035"
            ],
            "minimum_boundary_gap_integer_numerator": "57319393211660418092243177514075759832400040531502958152255466335457276807564"
          },
          {
            "from": 522,
            "symbol": 0,
            "to": 144,
            "output_odds_interval_integer_numerators": [
              "29967102093776550379691345784466535928347096259217111985262453269395672399452407",
              "29967102093776550379691345784466535928347096259217111985262453269395672399452606"
            ],
            "minimum_boundary_gap_integer_numerator": "1394734239921579114948038059928544138122000208117663305525573081318917776650"
          },
          {
            "from": 522,
            "symbol": 1,
            "to": 1724,
            "output_odds_interval_integer_numerators": [
              "220341719722088114198297895437382180309242927740404189691608247144386920947983753",
              "220341719722088114198297895437382180309242927740404189691608247144386920947987535"
            ],
            "minimum_boundary_gap_integer_numerator": "60841972650463544342581929083130581514080471514384448710250878976249387429054"
          },
          {
            "from": 587,
            "symbol": 0,
            "to": 155,
            "output_odds_interval_integer_numerators": [
              "30385827497892585611938561513956181120578664184882326788213819307027570685510578",
              "30385827497892585611938561513956181120578664184882326788213819307027570685510819"
            ],
            "minimum_boundary_gap_integer_numerator": "1047207672849856298552963220250139614488142532824626465344601729348184938618"
          },
          {
            "from": 587,
            "symbol": 1,
            "to": 1751,
            "output_odds_interval_integer_numerators": [
              "228004556193959326955080063835383461026349151313491262450370095428376501713440941",
              "228004556193959326955080063835383461026349151313491262450370095428376501713445154"
            ],
            "minimum_boundary_gap_integer_numerator": "85020125391508041962005928253717320037552342189014928678976131446083169934645"
          },
          {
            "from": 636,
            "symbol": 0,
            "to": 163,
            "output_odds_interval_integer_numerators": [
              "30724300705287139622414043989141684098353276052230903918639456263985945555707872",
              "30724300705287139622414043989141684098353276052230903918639456263985945555708149"
            ],
            "minimum_boundary_gap_integer_numerator": "7713008142363516480249600719075586886258021668445820587242834604522932272357"
          },
          {
            "from": 636,
            "symbol": 1,
            "to": 1771,
            "output_odds_interval_integer_numerators": [
              "233748273767382961531262089176419597362038663818501535210679690072074641777007618",
              "233748273767382961531262089176419597362038663818501535210679690072074641777012145"
            ],
            "minimum_boundary_gap_integer_numerator": "202214233127942826384944522382590127189195453047532457099766276233166507396"
          },
          {
            "from": 637,
            "symbol": 0,
            "to": 163,
            "output_odds_interval_integer_numerators": [
              "30731422030732932272852243063505630477853292391615555250086897884444181453329896",
              "30731422030732932272852243063505630477853292391615555250086897884444181453330174"
            ],
            "minimum_boundary_gap_integer_numerator": "591682696570866042050526355129207386241682283794489139801214146287034650332"
          },
          {
            "from": 637,
            "symbol": 1,
            "to": 1771,
            "output_odds_interval_integer_numerators": [
              "233865110601161322071640624690626147250121187300062165865081207580937666133164952",
              "233865110601161322071640624690626147250121187300062165865081207580937666133169485"
            ],
            "minimum_boundary_gap_integer_numerator": "117039048011488483204920458728932478209712677013678186858617275139257522664730"
          },
          {
            "from": 638,
            "symbol": 0,
            "to": 164,
            "output_odds_interval_integer_numerators": [
              "30738552077801383421832757286169671479442818904036198784791547609219717503733444",
              "30738552077801383421832757286169671479442818904036198784791547609219717503733722"
            ],
            "minimum_boundary_gap_integer_numerator": "6538364371880282938463696308911794203284830136849045564848510629249015752541"
          },
          {
            "from": 638,
            "symbol": 1,
            "to": 1771,
            "output_odds_interval_integer_numerators": [
              "233981930627348631582109877480509143890710447934772001465584206578494584839230359",
              "233981930627348631582109877480509143890710447934772001465584206578494584839234898"
            ],
            "minimum_boundary_gap_integer_numerator": "61449015431209303522429540429427099560169813788937287024350340771627075584727"
          },
          {
            "from": 639,
            "symbol": 0,
            "to": 164,
            "output_odds_interval_integer_numerators": [
              "30745690856831287382851978791837625332837444516979515583976316415027307015579333",
              "30745690856831287382851978791837625332837444516979515583976316415027307015579612"
            ],
            "minimum_boundary_gap_integer_numerator": "13677143401784243957685201976865647597910443080165844749617316436838527598430"
          },
          {
            "from": 639,
            "symbol": 1,
            "to": 1772,
            "output_odds_interval_integer_numerators": [
              "234098733756482168299991264316754321742758104686271769562980572856547092347802888",
              "234098733756482168299991264316754321742758104686271769562980572856547092347807434"
            ],
            "minimum_boundary_gap_integer_numerator": "55354113702327414358957295815750752487486937710830810372015937280880432952610"
          },
          {
            "from": 640,
            "symbol": 0,
            "to": 164,
            "output_odds_interval_integer_numerators": [
              "30752838378172840848505473426939568404068369303186548769947886847881942389795579",
              "30752838378172840848505473426939568404068369303186548769947886847881942389795859"
            ],
            "minimum_boundary_gap_integer_numerator": "18000948661273751381126108627900473545029719547569444769658890635364375294161"
          },
          {
            "from": 640,
            "symbol": 1,
            "to": 1772,
            "output_odds_interval_integer_numerators": [
              "234215519899152019772499249774829281203021397697540149329284068601137477827087745",
              "234215519899152019772499249774829281203021397697540149329284068601137477827092297"
            ],
            "minimum_boundary_gap_integer_numerator": "123540913845066946123323140523834252864083887567848507762999660039339363722170"
          },
          {
            "from": 644,
            "symbol": 0,
            "to": 165,
            "output_odds_interval_integer_numerators": [
              "30781516094059151038766030327534531737519720532705522939085066238612089434246645",
              "30781516094059151038766030327534531737519720532705522939085066238612089434246928"
            ],
            "minimum_boundary_gap_integer_numerator": "10676767225036438879430791967062859906321509971404724367520500094782669156225"
          },
          {
            "from": 644,
            "symbol": 1,
            "to": 1774,
            "output_odds_interval_integer_numerators": [
              "234682492818859637600838986521199431083186028463092611533846396355371224171598004",
              "234682492818859637600838986521199431083186028463092611533846396355371224171602578"
            ],
            "minimum_boundary_gap_integer_numerator": "47377283722774789317051773802084444044520457516134418906410392655541109775674"
          },
          {
            "from": 650,
            "symbol": 0,
            "to": 166,
            "output_odds_interval_integer_numerators": [
              "30824796703945963250017783331215455484296861128654830523835748372655488102402115",
              "30824796703945963250017783331215455484296861128654830523835748372655488102402402"
            ],
            "minimum_boundary_gap_integer_numerator": "15082712959365577393796946079241760982005076211288073366884317977421475049412"
          },
          {
            "from": 650,
            "symbol": 1,
            "to": 1776,
            "output_odds_interval_integer_numerators": [
              "235382427438460864063076492316438619365348370752154755614737112815631914085998147",
              "235382427438460864063076492316438619365348370752154755614737112815631914086002759"
            ],
            "minimum_boundary_gap_integer_numerator": "143098296919936632635286249588160406318548534066138207061818868139114639008517"
          },
          {
            "from": 651,
            "symbol": 0,
            "to": 166,
            "output_odds_interval_integer_numerators": [
              "30832041077100171126604257087070016625115396649156923308289081055528741172002234",
              "30832041077100171126604257087070016625115396649156923308289081055528741172002523"
            ],
            "minimum_boundary_gap_integer_numerator": "16596690755560492046524173072462786624082278436258004280547080746111320109849"
          },
          {
            "from": 651,
            "symbol": 1,
            "to": 1776,
            "output_odds_interval_integer_numerators": [
              "235499020844346791894321213524347304040344061929954465620217307074625906594034546",
              "235499020844346791894321213524347304040344061929954465620217307074625906594039164"
            ],
            "minimum_boundary_gap_integer_numerator": "26504891034008801390565041679475731322857356266428201581624609145122130972112"
          },
          {
            "from": 652,
            "symbol": 0,
            "to": 166,
            "output_odds_interval_integer_numerators": [
              "30839294317661574619375822742870188163720079473666242844085371923133849161634084",
              "30839294317661574619375822742870188163720079473666242844085371923133849161634373"
            ],
            "minimum_boundary_gap_integer_numerator": "9343450194156999274958517272291248019399453926938468484256213141003330477999"
          },
          {
            "from": 652,
            "symbol": 1,
            "to": 1777,
            "output_odds_interval_integer_numerators": [
              "235615596195066340860366855260921826553548203522495716934889474261276740583499472",
              "235615596195066340860366855260921826553548203522495716934889474261276740583504096"
            ],
            "minimum_boundary_gap_integer_numerator": "90070459685540164655076694895046781881284236274823113090542577505711858457265"
          },
          {
            "from": 653,
            "symbol": 0,
            "to": 166,
            "output_odds_interval_integer_numerators": [
              "30846556436129551845581579188102301698436190806056481847721924270566275672034053",
              "30846556436129551845581579188102301698436190806056481847721924270566275672034342"
            ],
            "minimum_boundary_gap_integer_numerator": "2081331726179773069202072040177713303288121536699464847703865708576820078030"
          },
          {
            "from": 653,
            "symbol": 1,
            "to": 1777,
            "output_odds_interval_integer_numerators": [
              "235732153401920361324771680191078418308601831731575007808605205641662582287628996",
              "235732153401920361324771680191078418308601831731575007808605205641662582287633627"
            ],
            "minimum_boundary_gap_integer_numerator": "90925988563871942266011765873757504843356512328328373092771223593896213037951"
          },
          {
            "from": 654,
            "symbol": 0,
            "to": 167,
            "output_odds_interval_integer_numerators": [
              "30853827443015029665874450444631187596172307070082113709509960948025218976767011",
              "30853827443015029665874450444631187596172307070082113709509960948025218976767301"
            ],
            "minimum_boundary_gap_integer_numerator": "5189675159298047223669184488708184432828142488932396940332811750366484654233"
          },
          {
            "from": 654,
            "symbol": 1,
            "to": 1778,
            "output_odds_interval_integer_numerators": [
              "235848692376266229875924112777958927726190002555445633446291900747661434262280622",
              "235848692376266229875924112777958927726190002555445633446291900747661434262285260"
            ],
            "minimum_boundary_gap_integer_numerator": "25612985781996608886420821006751912744814311542297264593923882404955761578058"
          },
          {
            "from": 657,
            "symbol": 0,
            "to": 167,
            "output_odds_interval_integer_numerators": [
              "30875693899459186617935813480564464741333226214674306154801248413248479372460365",
              "30875693899459186617935813480564464741333226214674306154801248413248479372460658"
            ],
            "minimum_boundary_gap_integer_numerator": "11916820029397991934568836785686539766650945046150964430454909398489934715125"
          },
          {
            "from": 657,
            "symbol": 1,
            "to": 1779,
            "output_odds_interval_integer_numerators": [
              "236198199018682098725335601877230477094199889503891819819721126363848120960427384",
              "236198199018682098725335601877230477094199889503891819819721126363848120960432039"
            ],
            "minimum_boundary_gap_integer_numerator": "77190055548387845958744668913292396465726690820948872674774959775232571462767"
          },
          {
            "from": 658,
            "symbol": 0,
            "to": 167,
            "output_odds_interval_integer_numerators": [
              "30883000565355277272108561228346197380330711154841854038520011980731669245773882",
              "30883000565355277272108561228346197380330711154841854038520011980731669245774176"
            ],
            "minimum_boundary_gap_integer_numerator": "4610154133307337761821089003953900769166004878603080711691341915300061401607"
          },
          {
            "from": 658,
            "symbol": 1,
            "to": 1779,
            "output_odds_interval_integer_numerators": [
              "236314664177708838882042691834310582203030314027063277701267720277764853545592612",
              "236314664177708838882042691834310582203030314027063277701267720277764853545597273"
            ],
            "minimum_boundary_gap_integer_numerator": "104650750539788181253015281283228993625292583602160491218813195737021711420542"
          },
          {
            "from": 659,
            "symbol": 0,
            "to": 168,
            "output_odds_interval_integer_numerators": [
              "30890316172397101009222278551594328111256163468114058947170850645583493462155779",
              "30890316172397101009222278551594328111256163468114058947170850645583493462156074"
            ],
            "minimum_boundary_gap_integer_numerator": "2705452908516399351896234244176830156286308393601827939147322936524154979588"
          },
          {
            "from": 659,
            "symbol": 1,
            "to": 1780,
            "output_odds_interval_integer_numerators": [
              "236431110661871387077671697401643745147624717126684956038204906183678493175258485",
              "236431110661871387077671697401643745147624717126684956038204906183678493175263153"
            ],
            "minimum_boundary_gap_integer_numerator": "11795733622760014375990286049933950969110516019517845718372710176617918209572"
          },
          {
            "from": 669,
            "symbol": 0,
            "to": 169,
            "output_odds_interval_integer_numerators": [
              "30963966339288684366689027563619620061974530758553865969398362217035281964610587",
              "30963966339288684366689027563619620061974530758553865969398362217035281964610889"
            ],
            "minimum_boundary_gap_integer_numerator": "1738056337074168283133817037410590585182925907078708855676057471152240469490"
          },
          {
            "from": 669,
            "symbol": 1,
            "to": 1783,
            "output_odds_interval_integer_numerators": [
              "237594528989507575865264352268302526579253690255157748597372031523472019803523909",
              "237594528989507575865264352268302526579253690255157748597372031523472019803528637"
            ],
            "minimum_boundary_gap_integer_numerator": "21783243258701892346634538912756228087400130854730989329851022007858738242249"
          },
          {
            "from": 675,
            "symbol": 0,
            "to": 171,
            "output_odds_interval_integer_numerators": [
              "31008590550178728749435927822806489172823808345091916898415243153667527274683156",
              "31008590550178728749435927822806489172823808345091916898415243153667527274683463"
            ],
            "minimum_boundary_gap_integer_numerator": "3765305562177595965024027003430251837814734947511344562381704614969793074388"
          },
          {
            "from": 675,
            "symbol": 1,
            "to": 1786,
            "output_odds_interval_integer_numerators": [
              "238291642756601824343795568205623466795069723366418381356520294932178011043208849",
              "238291642756601824343795568205623466795069723366418381356520294932178011043213612"
            ],
            "minimum_boundary_gap_integer_numerator": "74561124708565772799745737658116075495127034291750814142928863946010374607130"
          },
          {
            "from": 676,
            "symbol": 0,
            "to": 171,
            "output_odds_interval_integer_numerators": [
              "31016059785021175870109300292323305324476876721507625326794266905887774414119011",
              "31016059785021175870109300292323305324476876721507625326794266905887774414119318"
            ],
            "minimum_boundary_gap_integer_numerator": "11234540404624716638396496520246403490883111363219772941405456835216932510243"
          },
          {
            "from": 676,
            "symbol": 1,
            "to": 1786,
            "output_odds_interval_integer_numerators": [
              "238407758306897579328268416929417813821772722702297008118480050400801509565464468",
              "238407758306897579328268416929417813821772722702297008118480050400801509565469237"
            ],
            "minimum_boundary_gap_integer_numerator": "110277385606845573339496717346929659431307697130702724942841073748783940667899"
          },
          {
            "from": 677,
            "symbol": 0,
            "to": 171,
            "output_odds_interval_integer_numerators": [
              "31023538153244051432977227500287270753390978947938229920587234341607536760569222",
              "31023538153244051432977227500287270753390978947938229920587234341607536760569531"
            ],
            "minimum_boundary_gap_integer_numerator": "18712908627500279506323704484211832404985337793824366734372892554979278960454"
          },
          {
            "from": 677,
            "symbol": 1,
            "to": 1787,
            "output_odds_interval_integer_numerators": [
              "238523853602105638584231028039386000023474979943221074160603187288006039259254272",
              "238523853602105638584231028039386000023474979943221074160603187288006039259259048"
            ],
            "minimum_boundary_gap_integer_numerator": "5817909601213682623114392621256542270949543793363317180295813455745753085643"
          },
          {
            "from": 678,
            "symbol": 0,
            "to": 171,
            "output_odds_interval_integer_numerators": [
              "31031025665638605347869067086331242427393095385908341335020843972862455784429230",
              "31031025665638605347869067086331242427393095385908341335020843972862455784429540"
            ],
            "minimum_boundary_gap_integer_numerator": "12969851705599278174882887784152277319933981646819903284871147431583542328106"
          },
          {
            "from": 678,
            "symbol": 1,
            "to": 1787,
            "output_odds_interval_integer_numerators": [
              "238639928555017959844147700351713002451106051632146672041452211426919390974943042",
              "238639928555017959844147700351713002451106051632146672041452211426919390974947823"
            ],
            "minimum_boundary_gap_integer_numerator": "121892862513534942539786704948258969902021232718961198029319952369097468774413"
          },
          {
            "from": 679,
            "symbol": 0,
            "to": 171,
            "output_odds_interval_integer_numerators": [
              "31038522333007899415457083238456924140886685430012907598736741245910077272328804",
              "31038522333007899415457083238456924140886685430012907598736741245910077272329114"
            ],
            "minimum_boundary_gap_integer_numerator": "5473184336305210586866735658470563826343937542253639568973874383962054428532"
          },
          {
            "from": 679,
            "symbol": 1,
            "to": 1787,
            "output_odds_interval_integer_numerators": [
              "238755983078489480708932908496797885659654525534899014356735236865505142126193128",
              "238755983078489480708932908496797885659654525534899014356735236865505142126197915"
            ],
            "minimum_boundary_gap_integer_numerator": "63386888110290086548425563746854757966872828407161881275475772415532650163039"
          },
          {
            "from": 680,
            "symbol": 0,
            "to": 172,
            "output_odds_interval_integer_numerators": [
              "31046028166166817897760127634925978287414951715892027629736445397070753815782891",
              "31046028166166817897760127634925978287414951715892027629736445397070753815783202"
            ],
            "minimum_boundary_gap_integer_numerator": "2032648822613271716177660810583582701922348336866391430730276776714489024825"
          },
          {
            "from": 680,
            "symbol": 1,
            "to": 1788,
            "output_odds_interval_integer_numerators": [
              "238872017085438371623302034793826707696287294414083748034841291542039937924241715",
              "238872017085438371623302034793826707696287294414083748034841291542039937924246508"
            ],
            "minimum_boundary_gap_integer_numerator": "52647118838600827820700733281967278665896050777571796830578904119263147849211"
          },
          {
            "from": 1516,
            "symbol": 0,
            "to": 408,
            "output_odds_interval_integer_numerators": [
              "41863421768750993606331127642083664147782651816042546365102285916525806848187442",
              "41863421768750993606331127642083664147782651816042546365102285916525806848189260"
            ],
            "minimum_boundary_gap_integer_numerator": "9228684177326749461194523621957457756683543047889405104187128531108103804525"
          },
          {
            "from": 1516,
            "symbol": 1,
            "to": 2024,
            "output_odds_interval_integer_numerators": [
              "322102394112292565513054274323427000736134047468630642824498349849783512407928585",
              "322102394112292565513054274323427000736134047468630642824498349849783512407935547"
            ],
            "minimum_boundary_gap_integer_numerator": "21090102650848420947331330859638196135728828829554813711084320826949443378904"
          },
          {
            "from": 1517,
            "symbol": 0,
            "to": 409,
            "output_odds_interval_integer_numerators": [
              "41883767146109862581194340170467291419715915545907646144902048060277813336935317",
              "41883767146109862581194340170467291419715915545907646144902048060277813336937138"
            ],
            "minimum_boundary_gap_integer_numerator": "11116693181542225402018004761669814176580186817210374695575015220898384940201"
          },
          {
            "from": 1517,
            "symbol": 1,
            "to": 2025,
            "output_odds_interval_integer_numerators": [
              "322180285926998062291079002769976255231086340683530003851935453134965999134636645",
              "322180285926998062291079002769976255231086340683530003851935453134965999134643607"
            ],
            "minimum_boundary_gap_integer_numerator": "56801712054648357077397115689616298816564386069806213726018964355537283274234"
          },
          {
            "from": 1518,
            "symbol": 0,
            "to": 409,
            "output_odds_interval_integer_numerators": [
              "41904135911164254028578698073801734080837023779083476630749910399180530623922338",
              "41904135911164254028578698073801734080837023779083476630749910399180530623924162"
            ],
            "minimum_boundary_gap_integer_numerator": "21414796002902613685301862935009440755270527599110492883354068971909435468191"
          },
          {
            "from": 1518,
            "symbol": 1,
            "to": 2025,
            "output_odds_interval_integer_numerators": [
              "322258120235878585517683535725490249729781626126686507022478145127046760100410456",
              "322258120235878585517683535725490249729781626126686507022478145127046760100417417"
            ],
            "minimum_boundary_gap_integer_numerator": "134636020935171583681930071203610797511849829226309384268710956436298249048045"
          },
          {
            "from": 1519,
            "symbol": 0,
            "to": 409,
            "output_odds_interval_integer_numerators": [
              "41924528088002189211788858594027152669042923758476321159135551591649313284232593",
              "41924528088002189211788858594027152669042923758476321159135551591649313284234421"
            ],
            "minimum_boundary_gap_integer_numerator": "1022619164967430475141342709590852549370548206265964497712876503126775157932"
          },
          {
            "from": 1519,
            "symbol": 1,
            "to": 2025,
            "output_odds_interval_integer_numerators": [
              "322335897040625773089178027739433684057394727748924758297550331678366571407231578",
              "322335897040625773089178027739433684057394727748924758297550331678366571407238538"
            ],
            "minimum_boundary_gap_integer_numerator": "194545272908186843181649067508591145806363651520070308397560284464620842902235"
          },
          {
            "from": 1520,
            "symbol": 0,
            "to": 410,
            "output_odds_interval_integer_numerators": [
              "41944943700729731761436825903389971077047790004660544448742980402825440406598219",
              "41944943700729731761436825903389971077047790004660544448742980402825440406600049"
            ],
            "minimum_boundary_gap_integer_numerator": "19392993562575119172825966653227555455495697977957325109715934673000347204529"
          },
          {
            "from": 1520,
            "symbol": 1,
            "to": 2025,
            "output_odds_interval_integer_numerators": [
              "322413616343020361866988528662150486535890202678437188577326667443207516930209928",
              "322413616343020361866988528662150486535890202678437188577326667443207516930216887"
            ],
            "minimum_boundary_gap_integer_numerator": "116825970513598065371148144791788667310888722007640028621224519623675319923886"
          },
          {
            "from": 1521,
            "symbol": 0,
            "to": 410,
            "output_odds_interval_integer_numerators": [
              "41965382773470984073818929927478141170814190193477532334339640910575074339129662",
              "41965382773470984073818929927478141170814190193477532334339640910575074339131496"
            ],
            "minimum_boundary_gap_integer_numerator": "13135020028708760906677255914830435713752195950001440567043437120442348364277"
          },
          {
            "from": 1521,
            "symbol": 1,
            "to": 2025,
            "output_odds_interval_integer_numerators": [
              "322491278144932051326439999480099537598706981766921620856466038354990033236793685",
              "322491278144932051326439999480099537598706981766921620856466038354990033236800644"
            ],
            "minimum_boundary_gap_integer_numerator": "39164168601908605919677326842737604494109633523207749481853607841159013340129"
          },
          {
            "from": 1527,
            "symbol": 0,
            "to": 413,
            "output_odds_interval_integer_numerators": [
              "42088511223428088745914637884541386329094957087897788041220288437697420901896176",
              "42088511223428088745914637884541386329094957087897788041220288437697420901898030"
            ],
            "minimum_boundary_gap_integer_numerator": "3858423143434816279027568770613976375765403707464436663182771835963208178638"
          },
          {
            "from": 1527,
            "symbol": 1,
            "to": 2027,
            "output_odds_interval_integer_numerators": [
              "322956041562139344491852263257232589808574664479154571343451853872976747635202515",
              "322956041562139344491852263257232589808574664479154571343451853872976747635209469"
            ],
            "minimum_boundary_gap_integer_numerator": "18127015212118239547603684083920721433621034706890387230305964806773230464095"
          },
          {
            "from": 1537,
            "symbol": 0,
            "to": 416,
            "output_odds_interval_integer_numerators": [
              "42295618254322540205067975642643705940569708307028622864125129630732617220460724",
              "42295618254322540205067975642643705940569708307028622864125129630732617220462611"
            ],
            "minimum_boundary_gap_integer_numerator": "2110266864149188305573033644259746741267417760827865152806509217837744272320"
          },
          {
            "from": 1537,
            "symbol": 1,
            "to": 2028,
            "output_odds_interval_integer_numerators": [
              "323726048778217991342825193183977157003488053389253246530927367451520441498596746",
              "323726048778217991342825193183977157003488053389253246530927367451520441498603692"
            ],
            "minimum_boundary_gap_integer_numerator": "28355238875014316389598997004396382838314056035780164398959290211217408117510"
          },
          {
            "from": 1538,
            "symbol": 0,
            "to": 417,
            "output_odds_interval_integer_numerators": [
              "42316459855745520106348084425835397452706611185612680859480916334891820883566556",
              "42316459855745520106348084425835397452706611185612680859480916334891820883568446"
            ],
            "minimum_boundary_gap_integer_numerator": "18731334558830712974535749547431765395635460823230130202980194941365918830254"
          },
          {
            "from": 1538,
            "symbol": 1,
            "to": 2029,
            "output_odds_interval_integer_numerators": [
              "323802733443526077536788999072033129274418618251210063081993483809765335407367373",
              "323802733443526077536788999072033129274418618251210063081993483809765335407374318"
            ],
            "minimum_boundary_gap_integer_numerator": "48329426433071877574206891051575888092250805921036386667157068033676500597877"
          },
          {
            "from": 1539,
            "symbol": 0,
            "to": 417,
            "output_odds_interval_integer_numerators": [
              "42337325354496246213802193384742758141106690329378541223152718819877085475832319",
              "42337325354496246213802193384742758141106690329378541223152718819877085475834212"
            ],
            "minimum_boundary_gap_integer_numerator": "13840447786643078198115560052966624628656723808342363714567317196251661670107"
          },
          {
            "from": 1539,
            "symbol": 1,
            "to": 2029,
            "output_odds_interval_integer_numerators": [
              "323879360657062294960040794121216640229967433874635964069690232537086902462073450",
              "323879360657062294960040794121216640229967433874635964069690232537086902462080394"
            ],
            "minimum_boundary_gap_integer_numerator": "124956639969289300826001940235086843641066429346937374363905795355243555303954"
          },
          {
            "from": 1542,
            "symbol": 0,
            "to": 418,
            "output_odds_interval_integer_numerators": [
              "42400065479465483809209362647727001296615227464207200735201579216426103818409399",
              "42400065479465483809209362647727001296615227464207200735201579216426103818411303"
            ],
            "minimum_boundary_gap_integer_numerator": "4605114465845177413804893858369437303983341462238115392195176052593036157373"
          },
          {
            "from": 1542,
            "symbol": 1,
            "to": 2029,
            "output_odds_interval_integer_numerators": [
              "324108897622809873947144986034162414122250205946726523116468659500399927715710308",
              "324108897622809873947144986034162414122250205946726523116468659500399927715717249"
            ],
            "minimum_boundary_gap_integer_numerator": "54524932593724912497564064121494262143857869221978959291634971988540796156572"
          },
          {
            "from": 1543,
            "symbol": 0,
            "to": 419,
            "output_odds_interval_integer_numerators": [
              "42421026812367532976315766853393017488730079645424540900511088778135608550802171",
              "42421026812367532976315766853393017488730079645424540900511088778135608550804078"
            ],
            "minimum_boundary_gap_integer_numerator": "16356218436203989692599311807646754810868839755102049917314385656911696232114"
          },
          {
            "from": 1543,
            "symbol": 1,
            "to": 2030,
            "output_odds_interval_integer_numerators": [
              "324185295065459254127871718885066650969075802804411551669691447182750266992937193",
              "324185295065459254127871718885066650969075802804411551669691447182750266992944133"
            ],
            "minimum_boundary_gap_integer_numerator": "21872510055655268229168786782742584681738988463049593931152710361798481014994"
          },
          {
            "from": 1544,
            "symbol": 0,
            "to": 419,
            "output_odds_interval_integer_numerators": [
              "42442012165107236739122121119464484314029501649504846676878123068171776986606044",
              "42442012165107236739122121119464484314029501649504846676878123068171776986607954"
            ],
            "minimum_boundary_gap_integer_numerator": "16230816314939393119491498690220762810684829571245208644113786129276952467695"
          },
          {
            "from": 1544,
            "symbol": 1,
            "to": 2030,
            "output_odds_interval_integer_numerators": [
              "324261635074867096940166436259273784461378759594480599266596865799005238680632419",
              "324261635074867096940166436259273784461378759594480599266596865799005238680639359"
            ],
            "minimum_boundary_gap_integer_numerator": "98212519463498080523886160989876076984695778532097190836571326616770168710220"
          },
          {
            "from": 1545,
            "symbol": 0,
            "to": 420,
            "output_odds_interval_integer_numerators": [
              "42463021562240403250013217769874395055629787606199852356017645269667649753384695",
              "42463021562240403250013217769874395055629787606199852356017645269667649753386609"
            ],
            "minimum_boundary_gap_integer_numerator": "4778580818227117771605151719689978789601127123760470495408415366595814307660"
          },
          {
            "from": 1545,
            "symbol": 1,
            "to": 2030,
            "output_odds_interval_integer_numerators": [
              "324337917654996989850696292475346256234705606712234028751822030408631811540300687",
              "324337917654996989850696292475346256234705606712234028751822030408631811540307626"
            ],
            "minimum_boundary_gap_integer_numerator": "174495099593390991053742377062347850311542896285526676061735936243343028378488"
          },
          {
            "from": 1546,
            "symbol": 0,
            "to": 420,
            "output_odds_interval_integer_numerators": [
              "42484055028340771264842195608020584900673152521037662510174931374322510159586736",
              "42484055028340771264842195608020584900673152521037662510174931374322510159588653"
            ],
            "minimum_boundary_gap_integer_numerator": "25812046918595132600582989865879823832966041961570624652694520021456220509701"
          },
          {
            "from": 1546,
            "symbol": 1,
            "to": 2030,
            "output_odds_interval_integer_numerators": [
              "324414142809898036235422160906426653309320011866774452471277420922839887861767613",
              "324414142809898036235422160906426653309320011866774452471277420922839887861774550"
            ],
            "minimum_boundary_gap_integer_numerator": "158815021697111110723811963459427030264923133034019180023925587962914915037722"
          },
          {
            "from": 1552,
            "symbol": 0,
            "to": 422,
            "output_odds_interval_integer_numerators": [
              "42610762651641547837243168686691974101032295089879898564955004798483354792439486",
              "42610762651641547837243168686691974101032295089879898564955004798483354792441423"
            ],
            "minimum_boundary_gap_integer_numerator": "8603921826391421806456975248360678121452445260763325568148133372529070275203"
          },
          {
            "from": 1552,
            "symbol": 1,
            "to": 2031,
            "output_odds_interval_integer_numerators": [
              "324870288046988215544059262707410460606427174555096863324160118622582250393040947",
              "324870288046988215544059262707410460606427174555096863324160118622582250393047879"
            ],
            "minimum_boundary_gap_integer_numerator": "112722451505683296953657451145743159580686004213671687432577014575999056167502"
          },
          {
            "from": 1556,
            "symbol": 0,
            "to": 424,
            "output_odds_interval_integer_numerators": [
              "42695718901573119559219542801248473466713608322226308702187306543276919821404437",
              "42695718901573119559219542801248473466713608322226308702187306543276919821406388"
            ],
            "minimum_boundary_gap_integer_numerator": "22508702185939176372520819732876142957687067341693720566634801766813159238861"
          },
          {
            "from": 1556,
            "symbol": 1,
            "to": 2032,
            "output_odds_interval_integer_numerators": [
              "325173236922989456287869909256791983094692516730899424078976079438202509008849191",
              "325173236922989456287869909256791983094692516730899424078976079438202509008856119"
            ],
            "minimum_boundary_gap_integer_numerator": "190226424495557446856989098235779328684656171588889067383383801044259559585264"
          },
          {
            "from": 1557,
            "symbol": 0,
            "to": 424,
            "output_odds_interval_integer_numerators": [
              "42717018753302424025466180758502258572197276823880055583132644314848093135957708",
              "42717018753302424025466180758502258572197276823880055583132644314848093135959662"
            ],
            "minimum_boundary_gap_integer_numerator": "10103095916251869049065869445913125205451716878203000143354400427747238564957"
          },
          {
            "from": 1557,
            "symbol": 1,
            "to": 2032,
            "output_odds_interval_integer_numerators": [
              "325248830691931964397763588928676547119685755533629237379005491774016647770199121",
              "325248830691931964397763588928676547119685755533629237379005491774016647770206048"
            ],
            "minimum_boundary_gap_integer_numerator": "144750517818891588858454308007173771529909084204130883457707478463596518848427"
          },
          {
            "from": 1558,
            "symbol": 0,
            "to": 425,
            "output_odds_interval_integer_numerators": [
              "42738342970280478588699804643907402797946985245480240047129428320536218935379147",
              "42738342970280478588699804643907402797946985245480240047129428320536218935381105"
            ],
            "minimum_boundary_gap_integer_numerator": "11221121061802694184558015959231100544256704721981463853429605260378560853117"
          },
          {
            "from": 1558,
            "symbol": 1,
            "to": 2032,
            "output_odds_interval_integer_numerators": [
              "325324367090854318040074647063636221913291463792022768964883573789675961783213715",
              "325324367090854318040074647063636221913291463792022768964883573789675961783220641"
            ],
            "minimum_boundary_gap_integer_numerator": "69214118896537946547396173047498977924200825810599297579625462804282505833834"
          },
          {
            "from": 1559,
            "symbol": 0,
            "to": 425,
            "output_odds_interval_integer_numerators": [
              "42759691577313637250150471807846169961468249233882301279966943635370521752292439",
              "42759691577313637250150471807846169961468249233882301279966943635370521752294400"
            ],
            "minimum_boundary_gap_integer_numerator": "21410031587514983556597695060046725629558811081533538295495189735132328319186"
          },
          {
            "from": 1559,
            "symbol": 1,
            "to": 2033,
            "output_odds_interval_integer_numerators": [
              "325399846124904619364725944633417497070594120383351509353267499054417301453386437",
              "325399846124904619364725944633417497070594120383351509353267499054417301453393362"
            ],
            "minimum_boundary_gap_integer_numerator": "6264915153763378103901396733776179378455765518141090804299801937057164283332"
          },
          {
            "from": 1560,
            "symbol": 0,
            "to": 425,
            "output_odds_interval_integer_numerators": [
              "42781064599226108294650942521264621276238589404991959147229920106112844553875011",
              "42781064599226108294650942521264621276238589404991959147229920106112844553876975"
            ],
            "minimum_boundary_gap_integer_numerator": "37009675043939056126981641595410859218639971875671032518718992809526736611"
          },
          {
            "from": 1560,
            "symbol": 1,
            "to": 2033,
            "output_odds_interval_integer_numerators": [
              "325475267799314528109094516697904454947779810310321600704891043513036933594167067",
              "325475267799314528109094516697904454947779810310321600704891043513036933594173991"
            ],
            "minimum_boundary_gap_integer_numerator": "81686589563672122472473461220734056564145692488232442427844260556689305063962"
          },
          {
            "from": 1609,
            "symbol": 0,
            "to": 445,
            "output_odds_interval_integer_numerators": [
              "43858772679494974521514830216577683827651156820824475156655032858156803122168683",
              "43858772679494974521514830216577683827651156820824475156655032858156803122170822"
            ],
            "minimum_boundary_gap_integer_numerator": "16360503434889872048729640282817128559050138678533775952172370284809525093822"
          },
          {
            "from": 1609,
            "symbol": 1,
            "to": 2041,
            "output_odds_interval_integer_numerators": [
              "329100795451219873852583582557915169393727806153268971223658705831141445507788957",
              "329100795451219873852583582557915169393727806153268971223658705831141445507795824"
            ],
            "minimum_boundary_gap_integer_numerator": "11342417975240070519717854744434910507508918424825431592525014793073776005877"
          },
          {
            "from": 1674,
            "symbol": 0,
            "to": 472,
            "output_odds_interval_integer_numerators": [
              "45384051702114186064520607797720986148061586888173989020451768505988768782769120",
              "45384051702114186064520607797720986148061586888173989020451768505988768782771512"
            ],
            "minimum_boundary_gap_integer_numerator": "12535156299713373159882673939981130264871694271870329207020807264074429208249"
          },
          {
            "from": 1674,
            "symbol": 1,
            "to": 2052,
            "output_odds_interval_integer_numerators": [
              "333699266906317263687815727625809970858637492898304682854981392783948405413937930",
              "333699266906317263687815727625809970858637492898304682854981392783948405413944702"
            ],
            "minimum_boundary_gap_integer_numerator": "15531814010152155587347012883470166990344776957168596393711020288706427843644"
          },
          {
            "from": 1675,
            "symbol": 0,
            "to": 473,
            "output_odds_interval_integer_numerators": [
              "45408402600707898918489404983284376510505179595738015766660494989660439657026670",
              "45408402600707898918489404983284376510505179595738015766660494989660439657029066"
            ],
            "minimum_boundary_gap_integer_numerator": "11815742293999480808914511623409232178721013292156417001705676407596445045246"
          },
          {
            "from": 1675,
            "symbol": 1,
            "to": 2053,
            "output_odds_interval_integer_numerators": [
              "333768147762802670932771358181608717014949805365703046885907751164230725576036407",
              "333768147762802670932771358181608717014949805365703046885907751164230725576043177"
            ],
            "minimum_boundary_gap_integer_numerator": "53349042475255089368283542915275989321967690441195434532647359993613734197715"
          },
          {
            "from": 1676,
            "symbol": 0,
            "to": 473,
            "output_odds_interval_integer_numerators": [
              "45432780912883180602350194227803879487442245783752009047297205535439273005996078",
              "45432780912883180602350194227803879487442245783752009047297205535439273005998478"
            ],
            "minimum_boundary_gap_integer_numerator": "21158201965624396966826096206006037870151469808457743519895427968679156592879"
          },
          {
            "from": 1676,
            "symbol": 1,
            "to": 2053,
            "output_odds_interval_integer_numerators": [
              "333836972395540773706079300995941830660662155627187496854203728202700149156146580",
              "333836972395540773706079300995941830660662155627187496854203728202700149156153348"
            ],
            "minimum_boundary_gap_integer_numerator": "122173675213357862676226357248389635034317951925645402828624398463037314307888"
          },
          {
            "from": 1677,
            "symbol": 0,
            "to": 474,
            "output_odds_interval_integer_numerators": [
              "45457186665495158200168797708085035777998635789141228664919800471398894405088338",
              "45457186665495158200168797708085035777998635789141228664919800471398894405090742"
            ],
            "minimum_boundary_gap_integer_numerator": "3247550646353200851777384075150252686238535580761874102699507990942242495312"
          },
          {
            "from": 1677,
            "symbol": 1,
            "to": 2053,
            "output_odds_interval_integer_numerators": [
              "333905740818553790019203095822509367028863326031185399729235915087766199587574706",
              "333905740818553790019203095822509367028863326031185399729235915087766199587581473"
            ],
            "minimum_boundary_gap_integer_numerator": "190942098226374175800021183815926003235488355923548277860811283529087745736014"
          },
          {
            "from": 1678,
            "symbol": 0,
            "to": 474,
            "output_odds_interval_integer_numerators": [
              "45481619885415658442432708227141684575236433267364322334526439152135481191975201",
              "45481619885415658442432708227141684575236433267364322334526439152135481191977609"
            ],
            "minimum_boundary_gap_integer_numerator": "27680770566853443115687903131799049924036013803855543709338188727529029382175"
          },
          {
            "from": 1678,
            "symbol": 1,
            "to": 2053,
            "output_odds_interval_integer_numerators": [
              "333974453045930571876911676970891267113453889083547309796678478187932583569571228",
              "333974453045930571876911676970891267113453889083547309796678478187932583569577992"
            ],
            "minimum_boundary_gap_integer_numerator": "161947782326766336466186515029283576013436197603061998030253381981802012504520"
          },
          {
            "from": 1679,
            "symbol": 0,
            "to": 474,
            "output_odds_interval_integer_numerators": [
              "45506080599533193593127220856771457685492582791122880057315836957929541430404148",
              "45506080599533193593127220856771457685492582791122880057315836957929541430406560"
            ],
            "minimum_boundary_gap_integer_numerator": "5283228328110213122154436585305878806887652445833096818009280928899988849728"
          },
          {
            "from": 1679,
            "symbol": 1,
            "to": 2053,
            "output_odds_interval_integer_numerators": [
              "334043109091826460972143018180248956860922892565649926341710418566865598162561092",
              "334043109091826460972143018180248956860922892565649926341710418566865598162567855"
            ],
            "minimum_boundary_gap_integer_numerator": "93291736430877241234845305671593828544432715500445452998313003048787419514657"
          },
          {
            "from": 1680,
            "symbol": 0,
            "to": 475,
            "output_odds_interval_integer_numerators": [
              "45530568834752947257457899925798531223469115809474931666068925779074248916439561",
              "45530568834752947257457899925798531223469115809474931666068925779074248916441978"
            ],
            "minimum_boundary_gap_integer_numerator": "19205006891643451208524632441767659169645365906218511935079540215807497181599"
          },
          {
            "from": 1680,
            "symbol": 1,
            "to": 2053,
            "output_odds_interval_integer_numerators": [
              "334111708970463144398387267518917620994734445394545661986483607585274794395007468",
              "334111708970463144398387267518917620994734445394545661986483607585274794395014230"
            ],
            "minimum_boundary_gap_integer_numerator": "24691857794193814990595967002929694732879886604709808225123984639591187068282"
          },
          {
            "from": 1681,
            "symbol": 0,
            "to": 475,
            "output_odds_interval_integer_numerators": [
              "45555084617996760110049066100840069107879487066128049330892038533130253339049048",
              "45555084617996760110049066100840069107879487066128049330892038533130253339051469"
            ],
            "minimum_boundary_gap_integer_numerator": "13776470993416659073945704380309018722415196183754051605659763308529167507338"
          },
          {
            "from": 1681,
            "symbol": 1,
            "to": 2054,
            "output_odds_interval_integer_numerators": [
              "334180252696128510380338746637678542848661350235961257210760357469440633486963844",
              "334180252696128510380338746637678542848661350235961257210760357469440633486970604"
            ],
            "minimum_boundary_gap_integer_numerator": "43851867871172166960883151757992159194024954810885416051625899526247904830898"
          },
          {
            "from": 1690,
            "symbol": 0,
            "to": 479,
            "output_odds_interval_integer_numerators": [
              "45776970778604092213422776744237683011247626342704085142637055647586404239248566",
              "45776970778604092213422776744237683011247626342704085142637055647586404239251024"
            ],
            "minimum_boundary_gap_integer_numerator": "22606670891632564255410264669083072224386687114732999389873376820430361354457"
          },
          {
            "from": 1690,
            "symbol": 1,
            "to": 2055,
            "output_odds_interval_integer_numerators": [
              "334794621733493021251843543343197624653639533343148097222340630947207042564390811",
              "334794621733493021251843543343197624653639533343148097222340630947207042564397556"
            ],
            "minimum_boundary_gap_integer_numerator": "186581889933541594495033982447348190675149529575388939311153413248277051527631"
          },
          {
            "from": 1702,
            "symbol": 0,
            "to": 484,
            "output_odds_interval_integer_numerators": [
              "46076327514475635577245695655679454176631147343149653846906516592373058720146187",
              "46076327514475635577245695655679454176631147343149653846906516592373058720148695"
            ],
            "minimum_boundary_gap_integer_numerator": "13288751170978976808460527990785991648813369891252616553903530966221113818677"
          },
          {
            "from": 1702,
            "symbol": 1,
            "to": 2057,
            "output_odds_interval_integer_numerators": [
              "335606725598369967180998996986292563304002292028207620743827019014083904297561197",
              "335606725598369967180998996986292563304002292028207620743827019014083904297567920"
            ],
            "minimum_boundary_gap_integer_numerator": "202319941032714042886997492398615131263937574746923754760903268864383822396797"
          },
          {
            "from": 1703,
            "symbol": 0,
            "to": 485,
            "output_odds_interval_integer_numerators": [
              "46101456199002529787249045802537254415855563993136735628293120459409436373065941",
              "46101456199002529787249045802537254415855563993136735628293120459409436373068453"
            ],
            "minimum_boundary_gap_integer_numerator": "11839933355915233194889618867014247575603280095829164832700336070156539096838"
          },
          {
            "from": 1703,
            "symbol": 1,
            "to": 2057,
            "output_odds_interval_integer_numerators": [
              "335674037705669573671329678479213768056072737581632124667350335097274951181956102",
              "335674037705669573671329678479213768056072737581632124667350335097274951181962824"
            ],
            "minimum_boundary_gap_integer_numerator": "154104642327969006475178987930004796150801533788145531903139684289182317978210"
          },
          {
            "from": 1705,
            "symbol": 0,
            "to": 486,
            "output_odds_interval_integer_numerators": [
              "46151798110742591336595038214046375316056433535201659752107589977796845215057287",
              "46151798110742591336595038214046375316056433535201659752107589977796845215059807"
            ],
            "minimum_boundary_gap_integer_numerator": "3954042655718298287650978964110779145091572512425059452963675729819172372729"
          },
          {
            "from": 1705,
            "symbol": 1,
            "to": 2057,
            "output_odds_interval_integer_numerators": [
              "335808494516872693518572222253992776040470815615069488139221021541982746597986390",
              "335808494516872693518572222253992776040470815615069488139221021541982746597993108"
            ],
            "minimum_boundary_gap_integer_numerator": "19647831124849159232635213150996811752723500350782060032453239581386901947926"
          },
          {
            "from": 1707,
            "symbol": 0,
            "to": 486,
            "output_odds_interval_integer_numerators": [
              "46202252928259830526671228426453744660339648311355922997029905243435503178597887",
              "46202252928259830526671228426453744660339648311355922997029905243435503178600416"
            ],
            "minimum_boundary_gap_integer_numerator": "3892504975167342347809869847895493717581942276686457822591471758359166994589"
          },
          {
            "from": 1707,
            "symbol": 1,
            "to": 2058,
            "output_odds_interval_integer_numerators": [
              "335942728229417191534159546361535933574874323912660253959924857469972782581262082",
              "335942728229417191534159546361535933574874323912660253959924857469972782581268796"
            ],
            "minimum_boundary_gap_integer_numerator": "114585881419648856354688894392160722650784797239983760671382688408649081270264"
          },
          {
            "from": 1708,
            "symbol": 0,
            "to": 487,
            "output_odds_interval_integer_numerators": [
              "46227522745069162434181361716944637697457961124991414643773629282991591199265919",
              "46227522745069162434181361716944637697457961124991414643773629282991591199268453"
            ],
            "minimum_boundary_gap_integer_numerator": "21377311834164565162323420642997543400730871358805188921132567797728853669172"
          },
          {
            "from": 1708,
            "symbol": 1,
            "to": 2058,
            "output_odds_interval_integer_numerators": [
              "336009761463627741823587066872257476068037375795770995362380243053246119702339769",
              "336009761463627741823587066872257476068037375795770995362380243053246119702346482"
            ],
            "minimum_boundary_gap_integer_numerator": "181619115630199145782209405113703215813836680350725163126768271681986202347951"
          },
          {
            "from": 1709,
            "symbol": 0,
            "to": 487,
            "output_odds_interval_integer_numerators": [
              "46252820870416382405752269385884982317079518147999011280272458396094559496217490",
              "46252820870416382405752269385884982317079518147999011280272458396094559496220028"
            ],
            "minimum_boundary_gap_integer_numerator": "11699583610828888933713926458045078909472599644544005040507736498601327053655"
          },
          {
            "from": 1709,
            "symbol": 1,
            "to": 2058,
            "output_odds_interval_integer_numerators": [
              "336076738971220494148716259110995735836784502589184857644311137115704197343915654",
              "336076738971220494148716259110995735836784502589184857644311137115704197343922365"
            ],
            "minimum_boundary_gap_integer_numerator": "175675399651176584412928666594630079926094913771634917250232862081004237696506"
          },
          {
            "from": 1710,
            "symbol": 0,
            "to": 488,
            "output_odds_interval_integer_numerators": [
              "46278147331699814275608850289731582808855273498877276196936708178881461771242444",
              "46278147331699814275608850289731582808855273498877276196936708178881461771244986"
            ],
            "minimum_boundary_gap_integer_numerator": "13626877672602980922866977388555412866282751233720911623742046288300947967013"
          },
          {
            "from": 1710,
            "symbol": 1,
            "to": 2058,
            "output_odds_interval_integer_numerators": [
              "336143660768340520953652371384863756136296063597998600376138824586847756236177962",
              "336143660768340520953652371384863756136296063597998600376138824586847756236184671"
            ],
            "minimum_boundary_gap_integer_numerator": "108753602531149779476816392726609780414533904957892185422545390937445345434200"
          },
          {
            "from": 1711,
            "symbol": 0,
            "to": 488,
            "output_odds_interval_integer_numerators": [
              "46303502156333972963917091453755014164536190551868910276876312863438315571918276",
              "46303502156333972963917091453755014164536190551868910276876312863438315571920822"
            ],
            "minimum_boundary_gap_integer_numerator": "19467067183174555705543860535578297057605533996192684970201453024840528200183"
          },
          {
            "from": 1711,
            "symbol": 1,
            "to": 2058,
            "output_odds_interval_integer_numerators": [
              "336210526871194779861488697067651649899579624455182163453350881250863578360624567",
              "336210526871194779861488697067651649899579624455182163453350881250863578360631274"
            ],
            "minimum_boundary_gap_integer_numerator": "41887499676890871640490709938716017130973047774329108210488726921623220987597"
          },
          {
            "from": 1712,
            "symbol": 0,
            "to": 489,
            "output_odds_interval_integer_numerators": [
              "46328885371749547654465809851006988408526641285899548343521892343144471492289930",
              "46328885371749547654465809851006988408526641285899548343521892343144471492292481"
            ],
            "minimum_boundary_gap_integer_numerator": "5916148232400134843174536716395946932845200034445381675378026681315392167172"
          },
          {
            "from": 1712,
            "symbol": 1,
            "to": 2059,
            "output_odds_interval_integer_numerators": [
              "336277337296051970331815418505248894226728754743350491230812649453721344921752068",
              "336277337296051970331815418505248894226728754743350491230812649453721344921758773"
            ],
            "minimum_boundary_gap_integer_numerator": "24922925180299598686230727658528310018157240393998669251279475936143340082325"
          },
          {
            "from": 1717,
            "symbol": 0,
            "to": 491,
            "output_odds_interval_integer_numerators": [
              "46456228271752843533354492918352649140818082352177398953358032376848367718083805",
              "46456228271752843533354492918352649140818082352177398953358032376848367718086377"
            ],
            "minimum_boundary_gap_integer_numerator": "16139890360168380514621278391046889893494642212479255857962943371496912801722"
          },
          {
            "from": 1717,
            "symbol": 1,
            "to": 2059,
            "output_odds_interval_integer_numerators": [
              "336610554824090253334098080487849869962529238039271480164638375408901380623070341",
              "336610554824090253334098080487849869962529238039271480164638375408901380623077037"
            ],
            "minimum_boundary_gap_integer_numerator": "66667578186978102986802038316308859224295434251108671818469917990280926627246"
          },
          {
            "from": 1721,
            "symbol": 0,
            "to": 493,
            "output_odds_interval_integer_numerators": [
              "46558616429701509458105721839372264057569641173843286021534780412197366156578806",
              "46558616429701509458105721839372264057569641173843286021534780412197366156581395"
            ],
            "minimum_boundary_gap_integer_numerator": "1112776056974573695970247026060497344943155133336985996047047941803218693051"
          },
          {
            "from": 1721,
            "symbol": 1,
            "to": 2060,
            "output_odds_interval_integer_numerators": [
              "336876128324611868946205809833987093291421434469581529256103894640856216542633898",
              "336876128324611868946205809833987093291421434469581529256103894640856216542640587"
            ],
            "minimum_boundary_gap_integer_numerator": "198905922334637509120927307820914469667900996058940419647049313964554992878655"
          },
          {
            "from": 1722,
            "symbol": 0,
            "to": 493,
            "output_odds_interval_integer_numerators": [
              "46584285065165288522306317805611198136375942030517947400360969510984747865428110",
              "46584285065165288522306317805611198136375942030517947400360969510984747865430704"
            ],
            "minimum_boundary_gap_integer_numerator": "26781411520753637896566213264994576151244011807998364822236146729184927542355"
          },
          {
            "from": 1722,
            "symbol": 1,
            "to": 2060,
            "output_odds_interval_integer_numerators": [
              "336942382877757643922876082192077891640233635698748478097213530283399315733494316",
              "336942382877757643922876082192077891640233635698748478097213530283399315733501003"
            ],
            "minimum_boundary_gap_integer_numerator": "160184241628607959946038294167090544521511259177938147917112316991432848640383"
          },
          {
            "from": 1723,
            "symbol": 0,
            "to": 493,
            "output_odds_interval_integer_numerators": [
              "46609982394210669340468322280838936059957177842795070591192604703722095333620122",
              "46609982394210669340468322280838936059957177842795070591192604703722095333622720"
            ],
            "minimum_boundary_gap_integer_numerator": "6340172336741138747874167272688733105674571796888184945552838677880628358188"
          },
          {
            "from": 1723,
            "symbol": 1,
            "to": 2060,
            "output_odds_interval_integer_numerators": [
              "337008581935896052340263215297710141887235828454957929916273502813260759794084519",
              "337008581935896052340263215297710141887235828454957929916273502813260759794091204"
            ],
            "minimum_boundary_gap_integer_numerator": "93985183490199542558905188534840297519318502968486328857139787129988788050182"
          },
          {
            "from": 1724,
            "symbol": 0,
            "to": 494,
            "output_odds_interval_integer_numerators": [
              "46635708444461088985313495353981539159653404858391550712136059761792459331385625",
              "46635708444461088985313495353981539159653404858391550712136059761792459331388227"
            ],
            "minimum_boundary_gap_integer_numerator": "19385877913678506097298905869914366590552443799591935997902219392483369402935"
          },
          {
            "from": 1724,
            "symbol": 1,
            "to": 2060,
            "output_odds_interval_integer_numerators": [
              "337074725516025530644506185239687334300699893672253264217395633084646059584993859",
              "337074725516025530644506185239687334300699893672253264217395633084646059585000542"
            ],
            "minimum_boundary_gap_integer_numerator": "27841603360721238315935246557647884055253285673152027735009515744688997140844"
          },
          {
            "from": 1751,
            "symbol": 0,
            "to": 506,
            "output_odds_interval_integer_numerators": [
              "47341269787193236808166135354351135352105778581765172098560826342716047249547449",
              "47341269787193236808166135354351135352105778581765172098560826342716047249550171"
            ],
            "minimum_boundary_gap_integer_numerator": "13297190734477584759343336424865614448727776554636893838050913131844293151177"
          },
          {
            "from": 1751,
            "symbol": 1,
            "to": 2065,
            "output_odds_interval_integer_numerators": [
              "338839695225204173278618200574149054271769161330141101642428749438267171906135148",
              "338839695225204173278618200574149054271769161330141101642428749438267171906141779"
            ],
            "minimum_boundary_gap_integer_numerator": "30368806941058942615729015783256145886384904646032947490460341680474806074556"
          },
          {
            "from": 1771,
            "symbol": 0,
            "to": 515,
            "output_odds_interval_integer_numerators": [
              "47877742892883247405340818512443933967469433937612071693812155923570527731445353",
              "47877742892883247405340818512443933967469433937612071693812155923570527731448167"
            ],
            "minimum_boundary_gap_integer_numerator": "8912216119850515890324373567920552142964738122065790975118114204596577618789"
          },
          {
            "from": 1771,
            "symbol": 1,
            "to": 2068,
            "output_odds_interval_integer_numerators": [
              "340121221256651715128756878747806341027649435357392513235522492258316375303280737",
              "340121221256651715128756878747806341027649435357392513235522492258316375303287326"
            ],
            "minimum_boundary_gap_integer_numerator": "26156855424910200585384797645096403080603965785122766218012557152234072188645"
          },
          {
            "from": 1772,
            "symbol": 0,
            "to": 515,
            "output_odds_interval_integer_numerators": [
              "47904880354373509338038975663313358402680987295990763181594326569419586101152481",
              "47904880354373509338038975663313358402680987295990763181594326569419586101155299"
            ],
            "minimum_boundary_gap_integer_numerator": "24425914107284973615533750616921540063976468624546125997453267372771327130557"
          },
          {
            "from": 1772,
            "symbol": 1,
            "to": 2068,
            "output_odds_interval_integer_numerators": [
              "340184723023460659762771799061913515389506671450818338626919334575796028782358895",
              "340184723023460659762771799061913515389506671450818338626919334575796028782365483"
            ],
            "minimum_boundary_gap_integer_numerator": "89658622233854834600305111752270764937840059210948157614854874631887551266803"
          },
          {
            "from": 1774,
            "symbol": 0,
            "to": 516,
            "output_odds_interval_integer_numerators": [
              "47959245587497743058097583804352729291983889478081428392153715142903376953285134",
              "47959245587497743058097583804352729291983889478081428392153715142903376953287962"
            ],
            "minimum_boundary_gap_integer_numerator": "29939319016948746443074390422449349238925713466119084561935306111019524997367"
          },
          {
            "from": 1774,
            "symbol": 1,
            "to": 2068,
            "output_odds_interval_integer_numerators": [
              "340311562853356436025399744668481866800331418199575413547290116807422426503543069",
              "340311562853356436025399744668481866800331418199575413547290116807422426503549652"
            ],
            "minimum_boundary_gap_integer_numerator": "213164231688849472302876552094965943983603553198463431370989678769400076380451"
          },
          {
            "from": 1776,
            "symbol": 0,
            "to": 517,
            "output_odds_interval_integer_numerators": [
              "48013731423534804717603305640876269705522631057615714599984270898629326339181537",
              "48013731423534804717603305640876269705522631057615714599984270898629326339184374"
            ],
            "minimum_boundary_gap_integer_numerator": "23873160860474274099870277710922830446759772958060423252521444266428201071527"
          },
          {
            "from": 1776,
            "symbol": 1,
            "to": 2068,
            "output_odds_interval_integer_numerators": [
              "340438184544012548571987180764745375688415562819190951696149324315677794523235563",
              "340438184544012548571987180764745375688415562819190951696149324315677794523242142"
            ],
            "minimum_boundary_gap_integer_numerator": "86542541032736925715440455831457055899458933582925282511782170514032056687961"
          },
          {
            "from": 1777,
            "symbol": 0,
            "to": 517,
            "output_odds_interval_integer_numerators": [
              "48041019638722025248784675182480064562208401905223799357780153172602570459614284",
              "48041019638722025248784675182480064562208401905223799357780153172602570459617126"
            ],
            "minimum_boundary_gap_integer_numerator": "9467117145853459460642065340034498565840115948257366682775234429079360820571"
          },
          {
            "from": 1777,
            "symbol": 1,
            "to": 2068,
            "output_odds_interval_integer_numerators": [
              "340501413636969470839328251515595656157707607103822396991897678071383575997605198",
              "340501413636969470839328251515595656157707607103822396991897678071383575997611775"
            ],
            "minimum_boundary_gap_integer_numerator": "23313448075814658374369704981176586607414648951479986763428414808250582318328"
          },
          {
            "from": 1778,
            "symbol": 0,
            "to": 518,
            "output_odds_interval_integer_numerators": [
              "48068338089958870132881132105725971166700595020059134536011179008586613681130705",
              "48068338089958870132881132105725971166700595020059134536011179008586613681133552"
            ],
            "minimum_boundary_gap_integer_numerator": "17851334090991424635814857905872105926352998887077811548250601554963860691084"
          },
          {
            "from": 1778,
            "symbol": 1,
            "to": 2069,
            "output_odds_interval_integer_numerators": [
              "340564588255033938813434498330799248124652882723538145726802586126610303692023368",
              "340564588255033938813434498330799248124652882723538145726802586126610303692029943"
            ],
            "minimum_boundary_gap_integer_numerator": "39861169988653315731877110222415380337860970764268748141479640418477112041506"
          },
          {
            "from": 1779,
            "symbol": 0,
            "to": 518,
            "output_odds_interval_integer_numerators": [
              "48095686805716774207334920927483768036596956932922101117877615484206420825695642",
              "48095686805716774207334920927483768036596956932922101117877615484206420825698494"
            ],
            "minimum_boundary_gap_integer_numerator": "15505038990482774532119155710714158012281272598914602103734396525113796969845"
          },
          {
            "from": 1779,
            "symbol": 1,
            "to": 2069,
            "output_odds_interval_integer_numerators": [
              "340627708418287543754396974632386067543348253783222305953141921446077555463573982",
              "340627708418287543754396974632386067543348253783222305953141921446077555463580555"
            ],
            "minimum_boundary_gap_integer_numerator": "102981333242258256694353411809234799033232030448428974480814959885728883592120"
          },
          {
            "from": 1780,
            "symbol": 0,
            "to": 519,
            "output_odds_interval_integer_numerators": [
              "48123065814481993855444475640397539188061352080680558118822454253084193795509561",
              "48123065814481993855444475640397539188061352080680558118822454253084193795512417"
            ],
            "minimum_boundary_gap_integer_numerator": "11873969774736873577435557203056993452113875159542398841104372352659172839292"
          },
          {
            "from": 1780,
            "symbol": 1,
            "to": 2069,
            "output_odds_interval_integer_numerators": [
              "340690774146864001974878200485443716192204958924985897361662355635770672892118317",
              "340690774146864001974878200485443716192204958924985897361662355635770672892124888"
            ],
            "minimum_boundary_gap_integer_numerator": "166047061818716477175579264866883447889937172212020383001249149578846312136455"
          },
          {
            "from": 1783,
            "symbol": 0,
            "to": 520,
            "output_odds_interval_integer_numerators": [
              "48205384883905947323539988597812811966015597588720737374010147204676466469472371",
              "48205384883905947323539988597812811966015597588720737374010147204676466469475241"
            ],
            "minimum_boundary_gap_integer_numerator": "27447312611474553341966348512299088620417639122220865618012867762545331656719"
          },
          {
            "from": 1783,
            "symbol": 1,
            "to": 2069,
            "output_odds_interval_integer_numerators": [
              "340879644926646616581331981992808559818204272230479288899064976913473786812525186",
              "340879644926646616581331981992808559818204272230479288899064976913473786812531750"
            ],
            "minimum_boundary_gap_integer_numerator": "75287661096897491065023302714118415025708050646006225120246541373284089175734"
          },
          {
            "from": 1786,
            "symbol": 0,
            "to": 521,
            "output_odds_interval_integer_numerators": [
              "48287977617318967474593641897365725017920079609364402735001424404637470214938941",
              "48287977617318967474593641897365725017920079609364402735001424404637470214941825"
            ],
            "minimum_boundary_gap_integer_numerator": "5790036071986551046470791417376536373540598772752109227509145505262254780609"
          },
          {
            "from": 1786,
            "symbol": 1,
            "to": 2070,
            "output_odds_interval_integer_numerators": [
              "341068026524123527095011151581804340108118998355224042260820404887877832509337216",
              "341068026524123527095011151581804340108118998355224042260820404887877832509343774"
            ],
            "minimum_boundary_gap_integer_numerator": "113093936380013022614146286281661874889018074098747136635181433030761607577883"
          },
          {
            "from": 1787,
            "symbol": 0,
            "to": 522,
            "output_odds_interval_integer_numerators": [
              "48315569475990707571030454866013012237937222125041203311366240273353387999423470",
              "48315569475990707571030454866013012237937222125041203311366240273353387999426359"
            ],
            "minimum_boundary_gap_integer_numerator": "21801822599753545390342177229910683643601916904048467137306723210655529699088"
          },
          {
            "from": 1787,
            "symbol": 1,
            "to": 2070,
            "output_odds_interval_integer_numerators": [
              "341130711778053348249312293995121886344023376965089055267071152671379391744737169",
              "341130711778053348249312293995121886344023376965089055267071152671379391744743724"
            ],
            "minimum_boundary_gap_integer_numerator": "175779190309834176915288699599208110793396683963760142885929216532320842977836"
          },
          {
            "from": 1788,
            "symbol": 0,
            "to": 522,
            "output_odds_interval_integer_numerators": [
              "48343191856090596562737186047276445931486742679504575533081464381854783123672466",
              "48343191856090596562737186047276445931486742679504575533081464381854783123675360"
            ],
            "minimum_boundary_gap_integer_numerator": "11588237625519769039195472135723854157638766531103065422534695866847677825718"
          },
          {
            "from": 1788,
            "symbol": 1,
            "to": 2070,
            "output_odds_interval_integer_numerators": [
              "341193342760235591396521435610981568495971847415855439771857894823108906588214274",
              "341193342760235591396521435610981568495971847415855439771857894823108906588220828"
            ],
            "minimum_boundary_gap_integer_numerator": "192338834861851666254740241143210094075522623221480081107479108971946709066978"
          },
          {
            "from": 1926,
            "symbol": 0,
            "to": 587,
            "output_odds_interval_integer_numerators": [
              "52460833030107757625418608425671752742504140409634377398418186025777708047979178",
              "52460833030107757625418608425671752742504140409634377398418186025777708047982791"
            ],
            "minimum_boundary_gap_integer_numerator": "29640023717437337868969918126441441256008477932901104460453337324718994294546"
          },
          {
            "from": 1926,
            "symbol": 1,
            "to": 2089,
            "output_odds_interval_integer_numerators": [
              "349325837714643415875647252994604097685402724444850402481809573967798443269826732",
              "349325837714643415875647252994604097685402724444850402481809573967798443269832953"
            ],
            "minimum_boundary_gap_integer_numerator": "92947698818502159332085474264969437404349414536609832395212195516722335240471"
          },
          {
            "from": 2024,
            "symbol": 0,
            "to": 636,
            "output_odds_interval_integer_numerators": [
              "55780859393858701317179252233792783562413912498981679058397315676365575586874093",
              "55780859393858701317179252233792783562413912498981679058397315676365575586878300"
            ],
            "minimum_boundary_gap_integer_numerator": "10935839534759995719400895605055280714788474522240395958289285657767532813086"
          },
          {
            "from": 2024,
            "symbol": 1,
            "to": 2100,
            "output_odds_interval_integer_numerators": [
              "354507982631114665993766930862568236412331104052500402992260849510361084555698588",
              "354507982631114665993766930862568236412331104052500402992260849510361084555704539"
            ],
            "minimum_boundary_gap_integer_numerator": "56336011903990788758714458303400838884989801598079213086329993876975953161622"
          },
          {
            "from": 2025,
            "symbol": 0,
            "to": 636,
            "output_odds_interval_integer_numerators": [
              "55816551055160432065309496518317695717239417096857403253473502545815558574150640",
              "55816551055160432065309496518317695717239417096857403253473502545815558574154853"
            ],
            "minimum_boundary_gap_integer_numerator": "23830019836119999392812738355419841371603407114954310184266162642870511201101"
          },
          {
            "from": 2025,
            "symbol": 1,
            "to": 2100,
            "output_odds_interval_integer_numerators": [
              "354558427306721740254218787662107995186743296478464449891173295795662221724903265",
              "354558427306721740254218787662107995186743296478464449891173295795662221724909214"
            ],
            "minimum_boundary_gap_integer_numerator": "5891336296916528306857658763642064472797375634032314173883708575838783956947"
          },
          {
            "from": 2027,
            "symbol": 0,
            "to": 637,
            "output_odds_interval_integer_numerators": [
              "55888047438504281576881617547632604576867946105544180026945710954506000860227765",
              "55888047438504281576881617547632604576867946105544180026945710954506000860231991"
            ],
            "minimum_boundary_gap_integer_numerator": "22880170416163453453168830066462307171811775294899795648360013328619884609715"
          },
          {
            "from": 2027,
            "symbol": 1,
            "to": 2101,
            "output_odds_interval_integer_numerators": [
              "354659171993901767155026231709586495496605933158858256487238395020754748756771506",
              "354659171993901767155026231709586495496605933158858256487238395020754748756777449"
            ],
            "minimum_boundary_gap_integer_numerator": "94853350883110372500586388714858245389839304759774281891215516516688247850650"
          },
          {
            "from": 2028,
            "symbol": 0,
            "to": 638,
            "output_odds_interval_integer_numerators": [
              "55923852222885224119147429261134825530364205509035030479651951617242897087777191",
              "55923852222885224119147429261134825530364205509035030479651951617242897087781423"
            ],
            "minimum_boundary_gap_integer_numerator": "12924613964779088812642883435758646324447628195950657057880649408276342932745"
          },
          {
            "from": 2028,
            "symbol": 1,
            "to": 2101,
            "output_odds_interval_integer_numerators": [
              "354709472063553328659016587015799576345482350620298780434553980238893779837974133",
              "354709472063553328659016587015799576345482350620298780434553980238893779837980073"
            ],
            "minimum_boundary_gap_integer_numerator": "145153420534671876490941694927939094266256766200298229206800734655719329053277"
          },
          {
            "from": 2029,
            "symbol": 0,
            "to": 638,
            "output_odds_interval_integer_numerators": [
              "55959694777307420414400983837691833856042959872768847531594644781563547030607809",
              "55959694777307420414400983837691833856042959872768847531594644781563547030612048"
            ],
            "minimum_boundary_gap_integer_numerator": "21868491244028907692382186362589516281079893813895153884683495409925912327487"
          },
          {
            "from": 2029,
            "symbol": 1,
            "to": 2101,
            "output_odds_interval_integer_numerators": [
              "354759723989333656328716015617025102653949691488365919964107403336567387249255434",
              "354759723989333656328716015617025102653949691488365919964107403336567387249261371"
            ],
            "minimum_boundary_gap_integer_numerator": "195405346314999546190370296153465402733597634267437758760223832329326740334578"
          },
          {
            "from": 2030,
            "symbol": 0,
            "to": 639,
            "output_odds_interval_integer_numerators": [
              "55995575132954242000759278339006761662738101804148928475873459189300608510580425",
              "55995575132954242000759278339006761662738101804148928475873459189300608510584670"
            ],
            "minimum_boundary_gap_integer_numerator": "14011864402792678665912314952338290414062037566185790394130912327135567638142"
          },
          {
            "from": 2030,
            "symbol": 1,
            "to": 2101,
            "output_odds_interval_integer_numerators": [
              "354809927800334887187962884026736338968122644623365271779477983008605690699490721",
              "354809927800334887187962884026736338968122644623365271779477983008605690699496655"
            ],
            "minimum_boundary_gap_integer_numerator": "202333411337761453551431751692975487823897902412817655061537916846726463318757"
          },
          {
            "from": 2031,
            "symbol": 0,
            "to": 639,
            "output_odds_interval_integer_numerators": [
              "56031493321014548778615089469199542168368810452231537658679260514720907689722442",
              "56031493321014548778615089469199542168368810452231537658679260514720907689726694"
            ],
            "minimum_boundary_gap_integer_numerator": "20794845472917521951145154978374221660521767138747805611952920460261833439665"
          },
          {
            "from": 2031,
            "symbol": 1,
            "to": 2101,
            "output_odds_interval_integer_numerators": [
              "354860083525670099834873419879801116165027496576302002305749407773353248487903474",
              "354860083525670099834873419879801116165027496576302002305749407773353248487909405"
            ],
            "minimum_boundary_gap_integer_numerator": "152177686002548806640895898628198290919045949476087128790113152099168674906007"
          },
          {
            "from": 2032,
            "symbol": 0,
            "to": 640,
            "output_odds_interval_integer_numerators": [
              "56067449372682635735711290043755975441476429397089346132855703289667335991206459",
              "56067449372682635735711290043755975441476429397089346132855703289667335991210717"
            ],
            "minimum_boundary_gap_integer_numerator": "15161206195169435145055419578059051447097177719060668564489854486166468037344"
          },
          {
            "from": 2032,
            "symbol": 1,
            "to": 2101,
            "output_odds_interval_integer_numerators": [
              "354910191194473208323529013041070332848179878870103416476435321957602674947158979",
              "354910191194473208323529013041070332848179878870103416476435321957602674947164908"
            ],
            "minimum_boundary_gap_integer_numerator": "102070017199440317985302737358981607766663655674672958104198967849742215650504"
          },
          {
            "from": 2033,
            "symbol": 0,
            "to": 640,
            "output_odds_interval_integer_numerators": [
              "56103443319158179529966471013012702614943488368905111271917915291102695400822593",
              "56103443319158179529966471013012702614943488368905111271917915291102695400826858"
            ],
            "minimum_boundary_gap_integer_numerator": "19659096310469541710181470946273196677067161794226400102562003042504877464493"
          },
          {
            "from": 2033,
            "symbol": 1,
            "to": 2101,
            "output_odds_interval_integer_numerators": [
              "354960250835898856206375115002528407074382788748198221079227007282863535984564875",
              "354960250835898856206375115002528407074382788748198221079227007282863535984570801"
            ],
            "minimum_boundary_gap_integer_numerator": "52010375773792435139200775900907381563753777579868355312513642588881178244611"
          },
          {
            "from": 2041,
            "symbol": 0,
            "to": 644,
            "output_odds_interval_integer_numerators": [
              "56392762849725575085539489528522689580255801921370184764557381645593064097669162",
              "56392762849725575085539489528522689580255801921370184764557381645593064097673479"
            ],
            "minimum_boundary_gap_integer_numerator": "14492331911406615237937220550084608036099626277733773890762919576721343385157"
          },
          {
            "from": 2041,
            "symbol": 1,
            "to": 2102,
            "output_odds_interval_integer_numerators": [
              "355359002487029775928850741250288559980299582524601116359812892075905858482793743",
              "355359002487029775928850741250288559980299582524601116359812892075905858482799646"
            ],
            "minimum_boundary_gap_integer_numerator": "101767206261768286569808855910537741704361514151704420718794006861123196172280"
          },
          {
            "from": 2052,
            "symbol": 0,
            "to": 650,
            "output_odds_interval_integer_numerators": [
              "56794569848730526527650407072269355801079415400271771639256535813683319711015758",
              "56794569848730526527650407072269355801079415400271771639256535813683319711020148"
            ],
            "minimum_boundary_gap_integer_numerator": "30099722627211810951585223946412436852259969263829583040614192483407511274777"
          },
          {
            "from": 2052,
            "symbol": 1,
            "to": 2103,
            "output_odds_interval_integer_numerators": [
              "355902297745037168714650524239676414543873630223963742080574341051233675559538868",
              "355902297745037168714650524239676414543873630223963742080574341051233675559544738"
            ],
            "minimum_boundary_gap_integer_numerator": "7547057790283066430808345118261761523692847660554549557003160992030248216388"
          },
          {
            "from": 2053,
            "symbol": 0,
            "to": 650,
            "output_odds_interval_integer_numerators": [
              "56831328251095994139605792639958254291740929990952785844725224050458241675896393",
              "56831328251095994139605792639958254291740929990952785844725224050458241675900790"
            ],
            "minimum_boundary_gap_integer_numerator": "4855866572755171785855269395104310938675189573017916412026263388303597354207"
          },
          {
            "from": 2053,
            "symbol": 1,
            "to": 2104,
            "output_odds_interval_integer_numerators": [
              "355951402992380772148887610624145148267552748759304330116688203775027804537911183",
              "355951402992380772148887610624145148267552748759304330116688203775027804537917050"
            ],
            "minimum_boundary_gap_integer_numerator": "41558189553320367806278039350471962155425687680033486556859562802098730095079"
          },
          {
            "from": 2054,
            "symbol": 0,
            "to": 651,
            "output_odds_interval_integer_numerators": [
              "56868125204609172493661250761347602467273544536609992292231491824823204772017317",
              "56868125204609172493661250761347602467273544536609992292231491824823204772021721"
            ],
            "minimum_boundary_gap_integer_numerator": "31941086940423182269602851994243864593939356084188531094241510976659498759480"
          },
          {
            "from": 2054,
            "symbol": 1,
            "to": 2104,
            "output_odds_interval_integer_numerators": [
              "356000460829197005820703978308999194933879701498188664576966633103902475673889498",
              "356000460829197005820703978308999194933879701498188664576966633103902475673895363"
            ],
            "minimum_boundary_gap_integer_numerator": "90616026369554039622645724204518628482378426564367946835288891676769866073394"
          },
          {
            "from": 2055,
            "symbol": 0,
            "to": 651,
            "output_odds_interval_integer_numerators": [
              "56904960740574330545578572642226194904863012747316559938719426258324520631531725",
              "56904960740574330545578572642226194904863012747316559938719426258324520631536135"
            ],
            "minimum_boundary_gap_integer_numerator": "3027969286879776586348372527943482117994025944914737783202450625140941146565"
          },
          {
            "from": 2055,
            "symbol": 1,
            "to": 2104,
            "output_odds_interval_integer_numerators": [
              "356049471285070081503562528178670256211274219026482432812832309356852991746509900",
              "356049471285070081503562528178670256211274219026482432812832309356852991746515761"
            ],
            "minimum_boundary_gap_integer_numerator": "139626482242629722481195593875579905876895954858136182700965144627285938693796"
          },
          {
            "from": 2057,
            "symbol": 0,
            "to": 652,
            "output_odds_interval_integer_numerators": [
              "56978747685098171957062503837690420549922860787135792697755128648728827075223852",
              "56978747685098171957062503837690420549922860787135792697755128648728827075228276"
            ],
            "minimum_boundary_gap_integer_numerator": "1136332043782771217010639092015376655038955689769182667651175503777560643762"
          },
          {
            "from": 2057,
            "symbol": 1,
            "to": 2104,
            "output_odds_interval_integer_numerators": [
              "356147350172415189190218365239490774303455371632167429366280849370880444413784690",
              "356147350172415189190218365239490774303455371632167429366280849370880444413790546"
            ],
            "minimum_boundary_gap_integer_numerator": "212137083720532705872116996714228891429674719096731987221947529891876912479982"
          },
          {
            "from": 2058,
            "symbol": 0,
            "to": 653,
            "output_odds_interval_integer_numerators": [
              "57015699156285732839138194534383796202585712194000859053268091081127689894023519",
              "57015699156285732839138194534383796202585712194000859053268091081127689894027949"
            ],
            "minimum_boundary_gap_integer_numerator": "35815139143778110858680057601360276007812451175297172845311256895085258148626"
          },
          {
            "from": 2058,
            "symbol": 1,
            "to": 2104,
            "output_odds_interval_integer_numerators": [
              "356196218663146921881084756724709594408907964010849771076891412773452449238293332",
              "356196218663146921881084756724709594408907964010849771076891412773452449238299184"
            ],
            "minimum_boundary_gap_integer_numerator": "163268592988800015005725511495408785977082340414390276611384127319872087971344"
          },
          {
            "from": 2059,
            "symbol": 0,
            "to": 654,
            "output_odds_interval_integer_numerators": [
              "57052689335182914269658524201419978811961562305073831515314284844102876629734022",
              "57052689335182914269658524201419978811961562305073831515314284844102876629738459"
            ],
            "minimum_boundary_gap_integer_numerator": "819181066068925368693371209573354740242397635775862666707981797320005869711"
          },
          {
            "from": 2059,
            "symbol": 1,
            "to": 2104,
            "output_odds_interval_integer_numerators": [
              "356245039891454694301488056215620583549651552476969290440712721310703754423425362",
              "356245039891454694301488056215620583549651552476969290440712721310703754423431212"
            ],
            "minimum_boundary_gap_integer_numerator": "114447364681027594602426020584419645233493874294870912790075590068566902839316"
          },
          {
            "from": 2060,
            "symbol": 0,
            "to": 654,
            "output_odds_interval_integer_numerators": [
              "57089718253113982231765138157224298556076957277220593832081093558528038134581887",
              "57089718253113982231765138157224298556076957277220593832081093558528038134586331"
            ],
            "minimum_boundary_gap_integer_numerator": "34228982422551277584659398338374906915703918649301700776756662723917657137593"
          },
          {
            "from": 2060,
            "symbol": 1,
            "to": 2104,
            "output_odds_interval_integer_numerators": [
              "356293813887013384398246586666148117613838036329130378553856186816354386668732662",
              "356293813887013384398246586666148117613838036329130378553856186816354386668738509"
            ],
            "minimum_boundary_gap_integer_numerator": "65673369122337497843895570056885581047010022133782799646610084417934657532019"
          },
          {
            "from": 2065,
            "symbol": 0,
            "to": 657,
            "output_odds_interval_integer_numerators": [
              "57275445024891631242040291175230231801687279681130660882581427988519899198962521",
              "57275445024891631242040291175230231801687279681130660882581427988519899198966999"
            ],
            "minimum_boundary_gap_integer_numerator": "7070333453683024063492902200768224271072034063548715568028601013736478601762"
          },
          {
            "from": 2065,
            "symbol": 1,
            "to": 2105,
            "output_odds_interval_integer_numerators": [
              "356536976413433644890253550347221651828230611757313423931830572872391584736620737",
              "356536976413433644890253550347221651828230611757313423931830572872391584736626569"
            ],
            "minimum_boundary_gap_integer_numerator": "177489157297922994163068111016648633345565406049262578327775971619263410295137"
          },
          {
            "from": 2068,
            "symbol": 0,
            "to": 658,
            "output_odds_interval_integer_numerators": [
              "57387347961930783738617570912253550439351664553946917344298659461448695124680296",
              "57387347961930783738617570912253550439351664553946917344298659461448695124684794"
            ],
            "minimum_boundary_gap_integer_numerator": "25819343823353064573363570784882719670985015418000858614864860016891408270714"
          },
          {
            "from": 2068,
            "symbol": 1,
            "to": 2105,
            "output_odds_interval_integer_numerators": [
              "356682309039337936156868261912524873562330145024728615737791533274345863892123114",
              "356682309039337936156868261912524873562330145024728615737791533274345863892128938"
            ],
            "minimum_boundary_gap_integer_numerator": "127388730638152362584910198699288623127350419931356561792651353258510932477833"
          },
          {
            "from": 2069,
            "symbol": 0,
            "to": 659,
            "output_odds_interval_integer_numerators": [
              "57424726941371274712460551287508297202276013341768006950602700572013057085570955",
              "57424726941371274712460551287508297202276013341768006950602700572013057085575460"
            ],
            "minimum_boundary_gap_integer_numerator": "11559635617137909269616804469864043253363772403088747689176250547470552612544"
          },
          {
            "from": 2069,
            "symbol": 1,
            "to": 2105,
            "output_odds_interval_integer_numerators": [
              "356730659278432726758136805560892849040529079345992903214999661033172541146381985",
              "356730659278432726758136805560892849040529079345992903214999661033172541146387805"
            ],
            "minimum_boundary_gap_integer_numerator": "79038491543361761316366550331313144928416098667069084584523594431833678218966"
          },
          {
            "from": 2070,
            "symbol": 0,
            "to": 659,
            "output_odds_interval_integer_numerators": [
              "57462144973289275933370990062836084647709642052914856291533641362518840652680846",
              "57462144973289275933370990062836084647709642052914856291533641362518840652685357"
            ],
            "minimum_boundary_gap_integer_numerator": "23555862448722585456667212931792222615888666176391081123313756167476998499068"
          },
          {
            "from": 2070,
            "symbol": 1,
            "to": 2105,
            "output_odds_interval_integer_numerators": [
              "356778962582491118733574683937829134129698274874882128993941375936922989411144818",
              "356778962582491118733574683937829134129698274874882128993941375936922989411150636"
            ],
            "minimum_boundary_gap_integer_numerator": "30735187484969785878488173395028055759220569777843305642808690681385413456135"
          },
          {
            "from": 2089,
            "symbol": 0,
            "to": 669,
            "output_odds_interval_integer_numerators": [
              "58180549281336876269118809876736076362015682676645576871494583378992590373208612",
              "58180549281336876269118809876736076362015682676645576871494583378992590373213254"
            ],
            "minimum_boundary_gap_integer_numerator": "35545984499761305061419650912143616585176290322059450159514724000464165929139"
          },
          {
            "from": 2089,
            "symbol": 1,
            "to": 2107,
            "output_odds_interval_integer_numerators": [
              "357687847521804870748676973602086066580373283641008547717560876475276351827749219",
              "357687847521804870748676973602086066580373283641008547717560876475276351827754980"
            ],
            "minimum_boundary_gap_integer_numerator": "23978329015950202915731504189602624338897639612582667461572455865184651749145"
          },
          {
            "from": 2100,
            "symbol": 0,
            "to": 675,
            "output_odds_interval_integer_numerators": [
              "58603000996726082967880570814878846605061372248516840311875439352591317499331132",
              "58603000996726082967880570814878846605061372248516840311875439352591317499335851"
            ],
            "minimum_boundary_gap_integer_numerator": "18235793476811288224927586040567741090001852239840852613672287297113201621564"
          },
          {
            "from": 2100,
            "symbol": 1,
            "to": 2109,
            "output_odds_interval_integer_numerators": [
              "358206385626433163880004816939408464695519226235825616763966203184551997451242272",
              "358206385626433163880004816939408464695519226235825616763966203184551997451248000"
            ],
            "minimum_boundary_gap_integer_numerator": "42640770556301914691990154998005019955853328293207846713654294824461429313964"
          },
          {
            "from": 2101,
            "symbol": 0,
            "to": 675,
            "output_odds_interval_integer_numerators": [
              "58641645225224027637775222461600002680878903138841609306360182517158610600195146",
              "58641645225224027637775222461600002680878903138841609306360182517158610600199872"
            ],
            "minimum_boundary_gap_integer_numerator": "17133658560188065105261225249333978906473862552509972374813973520310165250943"
          },
          {
            "from": 2101,
            "symbol": 1,
            "to": 2109,
            "output_odds_interval_integer_numerators": [
              "358253248837030125959452609141053491029569512115915728575017890990865552969582323",
              "358253248837030125959452609141053491029569512115915728575017890990865552969588048"
            ],
            "minimum_boundary_gap_integer_numerator": "89503981153263994139782356643031354006139208383319657765342101138016947654015"
          },
          {
            "from": 2102,
            "symbol": 0,
            "to": 676,
            "output_odds_interval_integer_numerators": [
              "58680329511102124755233118157067277921482786655328588820393956709089241922413492",
              "58680329511102124755233118157067277921482786655328588820393956709089241922418226"
            ],
            "minimum_boundary_gap_integer_numerator": "21550627317909052352634470217941261697409653934469541658960218410321156959638"
          },
          {
            "from": 2102,
            "symbol": 1,
            "to": 2109,
            "output_odds_interval_integer_numerators": [
              "358300066076092448192784910346772394078264009610208166395418566244230987995881936",
              "358300066076092448192784910346772394078264009610208166395418566244230987995887659"
            ],
            "minimum_boundary_gap_integer_numerator": "136321220215586227472083562361934402700636702675757478166017354503451973953628"
          },
          {
            "from": 2103,
            "symbol": 0,
            "to": 676,
            "output_odds_interval_integer_numerators": [
              "58719053885795375034092524167656158193798333653261577002736694943953292216292430",
              "58719053885795375034092524167656158193798333653261577002736694943953292216297170"
            ],
            "minimum_boundary_gap_integer_numerator": "13832184487106790050557675940287365517931185775922422537398334111740709419073"
          },
          {
            "from": 2103,
            "symbol": 1,
            "to": 2109,
            "output_odds_interval_integer_numerators": [
              "358346837373972213287420983914177343071442691150040841316800283191406644073559708",
              "358346837373972213287420983914177343071442691150040841316800283191406644073565427"
            ],
            "minimum_boundary_gap_integer_numerator": "183092518095351322108157129766883395879318242508432399547734301679108051631400"
          },
          {
            "from": 2104,
            "symbol": 0,
            "to": 677,
            "output_odds_interval_integer_numerators": [
              "58757818380739995168285733573187481343072526226338321152071085935142450770299275",
              "58757818380739995168285733573187481343072526226338321152071085935142450770304022"
            ],
            "minimum_boundary_gap_integer_numerator": "24932310457513344142651729591035783756261387300821726796992657077417844579984"
          },
          {
            "from": 2104,
            "symbol": 1,
            "to": 2109,
            "output_odds_interval_integer_numerators": [
              "358393562761035126323689376088512098712089494151005355482166099526238895726046028",
              "358393562761035126323689376088512098712089494151005355482166099526238895726051745"
            ],
            "minimum_boundary_gap_integer_numerator": "222672036535515922823728089954832181528579624045739908551653383729316835357180"
          },
          {
            "from": 2105,
            "symbol": 0,
            "to": 677,
            "output_odds_interval_integer_numerators": [
              "58796623027373353778353926639713188320591427010852745291493530828130922983825036",
              "58796623027373353778353926639713188320591427010852745291493530828130922983829790"
            ],
            "minimum_boundary_gap_integer_numerator": "10463853502460472372178112586532755925958938755995569089096349522734596425516"
          },
          {
            "from": 2105,
            "symbol": 1,
            "to": 2109,
            "output_odds_interval_integer_numerators": [
              "358440242267660420563203310520557438328809442164465525217482483426141995550106783",
              "358440242267660420563203310520557438328809442164465525217482483426141995550112496"
            ],
            "minimum_boundary_gap_integer_numerator": "175992529910221683309793657909492564808631610585570173235269483826217011296429"
          },
          {
            "from": 2107,
            "symbol": 0,
            "to": 678,
            "output_odds_interval_integer_numerators": [
              "58874352901461135150416842762025378793198065150138947942676021662171502090277672",
              "58874352901461135150416842762025378793198065150138947942676021662171502090282441"
            ],
            "minimum_boundary_gap_integer_numerator": "7028532384065023511101879481316149718664671416275512773711258771255090973312"
          },
          {
            "from": 2107,
            "symbol": 1,
            "to": 2109,
            "output_odds_interval_integer_numerators": [
              "358533463761182162610296911137314350470285497988269152580901214686708481969251811",
              "358533463761182162610296911137314350470285497988269152580901214686708481969257518"
            ],
            "minimum_boundary_gap_integer_numerator": "82771036388479636216193041152580423332575786781942809816538223259730592151407"
          },
          {
            "from": 2109,
            "symbol": 0,
            "to": 679,
            "output_odds_interval_integer_numerators": [
              "58952243759578262981294780592567613155107150783146846013181688704207653392175884",
              "58952243759578262981294780592567613155107150783146846013181688704207653392180667"
            ],
            "minimum_boundary_gap_integer_numerator": "3526088042795335464642396670430798254146277828988032242805512106466232990165"
          },
          {
            "from": 2109,
            "symbol": 1,
            "to": 2110,
            "output_odds_interval_integer_numerators": [
              "358626502097838300262738464892777773670086633834876816124240003182105940189188976",
              "358626502097838300262738464892777773670086633834876816124240003182105940189194678"
            ],
            "minimum_boundary_gap_integer_numerator": "10267300267658016225360714310842776468560059825720733522250272137727627724503"
          },
          {
            "from": 2110,
            "symbol": 0,
            "to": 680,
            "output_odds_interval_integer_numerators": [
              "58991249636251657697780027884131972497290583599076789835944798998909612881294188",
              "58991249636251657697780027884131972497290583599076789835944798998909612881298978"
            ],
            "minimum_boundary_gap_integer_numerator": "35479788630599381020604894893928543929286538100955790520304782595493256120284"
          },
          {
            "from": 2110,
            "symbol": 1,
            "to": 2110,
            "output_odds_interval_integer_numerators": [
              "358672952658430913168528501363278551025221243380706479114583329372645195525428511",
              "358672952658430913168528501363278551025221243380706479114583329372645195525434210"
            ],
            "minimum_boundary_gap_integer_numerator": "56717860860270922015397184811620131603169605655383723865576462676982963964038"
          }
        ],
        "scope": "Complete forward closure from a fixed exact initial belief under both symbols, with a separate initial label. Restriction to the closed set preserves every history and generated future law."
      }
    ]
  },
  "one_bit_terminal_optimality": {
    "status": "passed",
    "max_length": 22,
    "method": "Exact dynamic program over output-one counts and maximal absolute centered-score numerators; all sixteen time-varying transitions are covered by the affine score recurrence.",
    "initial_values": "D_0(0)=D_0(1)=0; relabeling the fixed initial state does not change the program class.",
    "total_exact_gain_comparisons": 4194303,
    "independent_direct_last_transition_comparisons": 33056,
    "scope": "All deterministic two-state programs with a free clock, fixed initial state, independent fair bits, and one terminal query, for m=1,...,22.",
    "conclusion": "V_m(1)=J_m^alt for every m=1,...,22 at a single terminal time.",
    "records": [
      {
        "m": 1,
        "input_words": 2,
        "exact_optimum": "1/4",
        "maximizing_counts_at_most_half": [
          1
        ],
        "counts_checked_up_to_output_complement": 1,
        "smallest_positive_integer_comparison_slack": null,
        "direct_last_transition_comparisons": 64,
        "score_array_sha256_little_endian_int64": "87d82d155685fda42f606911efa50ac195bef4be188fcd1ecdb773d60e88ae5f"
      },
      {
        "m": 2,
        "input_words": 4,
        "exact_optimum": "1/3",
        "maximizing_counts_at_most_half": [
          1
        ],
        "counts_checked_up_to_output_complement": 2,
        "smallest_positive_integer_comparison_slack": 4,
        "direct_last_transition_comparisons": 96,
        "score_array_sha256_little_endian_int64": "7d7e8c80634ea756371ab41101fe9d89ce426c6e84795207c37277515da5f5be"
      },
      {
        "m": 3,
        "input_words": 8,
        "exact_optimum": "5/12",
        "maximizing_counts_at_most_half": [
          3
        ],
        "counts_checked_up_to_output_complement": 4,
        "smallest_positive_integer_comparison_slack": 32,
        "direct_last_transition_comparisons": 160,
        "score_array_sha256_little_endian_int64": "9def311501477f32574d28361d3e1bf68a4030454c77d3f348ee1464c42086ef"
      },
      {
        "m": 4,
        "input_words": 16,
        "exact_optimum": "5/11",
        "maximizing_counts_at_most_half": [
          5
        ],
        "counts_checked_up_to_output_complement": 8,
        "smallest_positive_integer_comparison_slack": 76,
        "direct_last_transition_comparisons": 288,
        "score_array_sha256_little_endian_int64": "95d3c019857b0144518da858138d72dbe7ec942f15dc8325711b0793891efeda"
      },
      {
        "m": 5,
        "input_words": 32,
        "exact_optimum": "21/44",
        "maximizing_counts_at_most_half": [
          11
        ],
        "counts_checked_up_to_output_complement": 16,
        "smallest_positive_integer_comparison_slack": 880,
        "direct_last_transition_comparisons": 544,
        "score_array_sha256_little_endian_int64": "315dc92404b1165a4e32b45dea9a4c8b0f20949e585dc3383492eff3e8715c54"
      },
      {
        "m": 6,
        "input_words": 64,
        "exact_optimum": "21/43",
        "maximizing_counts_at_most_half": [
          21
        ],
        "counts_checked_up_to_output_complement": 32,
        "smallest_positive_integer_comparison_slack": 1764,
        "direct_last_transition_comparisons": 1056,
        "score_array_sha256_little_endian_int64": "ec4c8dd3c04bf79052e51e820bb6e7e77eb4c1ecb2f37e9133470a2f476f76eb"
      },
      {
        "m": 7,
        "input_words": 128,
        "exact_optimum": "85/172",
        "maximizing_counts_at_most_half": [
          43
        ],
        "counts_checked_up_to_output_complement": 64,
        "smallest_positive_integer_comparison_slack": 14448,
        "direct_last_transition_comparisons": 2080,
        "score_array_sha256_little_endian_int64": "4e742aacd7c7e8c548d8a27da4eaf231ed4d0054940b55af4a9fd2ac4a8e502a"
      },
      {
        "m": 8,
        "input_words": 256,
        "exact_optimum": "85/171",
        "maximizing_counts_at_most_half": [
          85
        ],
        "counts_checked_up_to_output_complement": 128,
        "smallest_positive_integer_comparison_slack": 28900,
        "direct_last_transition_comparisons": 4128,
        "score_array_sha256_little_endian_int64": "b54a24ed9e0c109243c7f96fd6716756dfac3d0b66e8c9fe14cf22c69d25ecf3"
      },
      {
        "m": 9,
        "input_words": 512,
        "exact_optimum": "341/684",
        "maximizing_counts_at_most_half": [
          171
        ],
        "counts_checked_up_to_output_complement": 256,
        "smallest_positive_integer_comparison_slack": 232560,
        "direct_last_transition_comparisons": 8224,
        "score_array_sha256_little_endian_int64": "49753c0076799f586bda16e34e99266d0b0b6a7aebf8ba1c6784bf7becdaf600"
      },
      {
        "m": 10,
        "input_words": 1024,
        "exact_optimum": "341/683",
        "maximizing_counts_at_most_half": [
          341
        ],
        "counts_checked_up_to_output_complement": 512,
        "smallest_positive_integer_comparison_slack": 465124,
        "direct_last_transition_comparisons": 16416,
        "score_array_sha256_little_endian_int64": "48341d3af4352f189db3bb7a6c6c5ce7ea49199e39b73f9b4a0a5fc7ece08187"
      },
      {
        "m": 11,
        "input_words": 2048,
        "exact_optimum": "1365/2732",
        "maximizing_counts_at_most_half": [
          683
        ],
        "counts_checked_up_to_output_complement": 1024,
        "smallest_positive_integer_comparison_slack": 3726448,
        "direct_last_transition_comparisons": 0,
        "score_array_sha256_little_endian_int64": "d1df529096b3b1d9044efacddaea6c22f8ec1b7540a292e9633c50b93d5ca2d8"
      },
      {
        "m": 12,
        "input_words": 4096,
        "exact_optimum": "1365/2731",
        "maximizing_counts_at_most_half": [
          1365
        ],
        "counts_checked_up_to_output_complement": 2048,
        "smallest_positive_integer_comparison_slack": 7452900,
        "direct_last_transition_comparisons": 0,
        "score_array_sha256_little_endian_int64": "f067a29fedaf81639204c6f7dd5e4376c1af32829ae14cab2ba171241ff26d2d"
      },
      {
        "m": 13,
        "input_words": 8192,
        "exact_optimum": "5461/10924",
        "maximizing_counts_at_most_half": [
          2731
        ],
        "counts_checked_up_to_output_complement": 4096,
        "smallest_positive_integer_comparison_slack": 59645040,
        "direct_last_transition_comparisons": 0,
        "score_array_sha256_little_endian_int64": "7bf81c9ea75583c696f7e1f2592aed867f6aa9c26ff2fca061cce00c1fbd574d"
      },
      {
        "m": 14,
        "input_words": 16384,
        "exact_optimum": "5461/10923",
        "maximizing_counts_at_most_half": [
          5461
        ],
        "counts_checked_up_to_output_complement": 8192,
        "smallest_positive_integer_comparison_slack": 119290084,
        "direct_last_transition_comparisons": 0,
        "score_array_sha256_little_endian_int64": "49ec182a06acf63f71c1b4802464f12d5e257def80116803077b2644d40b53d7"
      },
      {
        "m": 15,
        "input_words": 32768,
        "exact_optimum": "21845/43692",
        "maximizing_counts_at_most_half": [
          10923
        ],
        "counts_checked_up_to_output_complement": 16384,
        "smallest_positive_integer_comparison_slack": 954408048,
        "direct_last_transition_comparisons": 0,
        "score_array_sha256_little_endian_int64": "aac65aa0a782fcc8696986cb6c9586970a25394947f8f33b8be1224bbea34edc"
      },
      {
        "m": 16,
        "input_words": 65536,
        "exact_optimum": "21845/43691",
        "maximizing_counts_at_most_half": [
          21845
        ],
        "counts_checked_up_to_output_complement": 32768,
        "smallest_positive_integer_comparison_slack": 1908816100,
        "direct_last_transition_comparisons": 0,
        "score_array_sha256_little_endian_int64": "5ecc7521f1d3b934e7106143c62421cbe4df3a097dd36d169aed1e01162d8026"
      },
      {
        "m": 17,
        "input_words": 131072,
        "exact_optimum": "87381/174764",
        "maximizing_counts_at_most_half": [
          43691
        ],
        "counts_checked_up_to_output_complement": 65536,
        "smallest_positive_integer_comparison_slack": 15270878320,
        "direct_last_transition_comparisons": 0,
        "score_array_sha256_little_endian_int64": "8699ca52b5b7b16214773258d40d0ecf742f823061c5679339c2cf0099a65b80"
      },
      {
        "m": 18,
        "input_words": 262144,
        "exact_optimum": "87381/174763",
        "maximizing_counts_at_most_half": [
          87381
        ],
        "counts_checked_up_to_output_complement": 131072,
        "smallest_positive_integer_comparison_slack": 30541756644,
        "direct_last_transition_comparisons": 0,
        "score_array_sha256_little_endian_int64": "3ae94f14dff0b85ae3f1c7512bac0d8b08ebfe7b6fa714dd29bd410e2b33b91b"
      },
      {
        "m": 19,
        "input_words": 524288,
        "exact_optimum": "349525/699052",
        "maximizing_counts_at_most_half": [
          174763
        ],
        "counts_checked_up_to_output_complement": 262144,
        "smallest_positive_integer_comparison_slack": 244335451248,
        "direct_last_transition_comparisons": 0,
        "score_array_sha256_little_endian_int64": "5456201f5c9a63b4ed96e4b8e07c59ccb3c10e347e2e030d0bb3c20898676cc0"
      },
      {
        "m": 20,
        "input_words": 1048576,
        "exact_optimum": "349525/699051",
        "maximizing_counts_at_most_half": [
          349525
        ],
        "counts_checked_up_to_output_complement": 524288,
        "smallest_positive_integer_comparison_slack": 488670902500,
        "direct_last_transition_comparisons": 0,
        "score_array_sha256_little_endian_int64": "80aa87a1fedd7a1a918ec650451026d5c35127bfb235c23530be0c807470544a"
      },
      {
        "m": 21,
        "input_words": 2097152,
        "exact_optimum": "1398101/2796204",
        "maximizing_counts_at_most_half": [
          699051
        ],
        "counts_checked_up_to_output_complement": 1048576,
        "smallest_positive_integer_comparison_slack": 3909372812400,
        "direct_last_transition_comparisons": 0,
        "score_array_sha256_little_endian_int64": "128778c1308f2ca2f6097760a5298303023e5d371f2440da3c625caf3ce26430"
      },
      {
        "m": 22,
        "input_words": 4194304,
        "exact_optimum": "1398101/2796203",
        "maximizing_counts_at_most_half": [
          1398101
        ],
        "counts_checked_up_to_output_complement": 2097152,
        "smallest_positive_integer_comparison_slack": 7818745624804,
        "direct_last_transition_comparisons": 0,
        "score_array_sha256_little_endian_int64": "fe7c89f038a8259f551edc90048d6f8fbf013a06d45a89c90d3f59ccae6b323b"
      }
    ]
  },
  "runtime_seconds": 2.5250461660325527
}


==> anc/verification/finite_buffer_checks.json <==
{
  "status": "passed",
  "seed": 20261027,
  "purpose": "Exact implementation invariants for code capacity, residuals, query outputs, and overflow recovery.",
  "retained_state": [
    "H-bit padded unary/sign buffer",
    "codeword count 0..M",
    "bounded residual A"
  ],
  "free_clock": true,
  "codec": {
    "signed_values_checked": 65,
    "prefix_free": true
  },
  "exhaustive": {
    "streams": 4096,
    "updates": 49152,
    "queries": 12288
  },
  "formal_capacity_cases": [
    {
      "updates": 277,
      "queries": 261,
      "valid_queries": 261,
      "fallback_queries": 0,
      "overflows": 0,
      "recoveries": 0,
      "overflow_while_invalid": 0,
      "overflows_with_nonzero_residual": 0,
      "max_used_bits": 16,
      "capacity_bits": 266,
      "state_bit_bound": 273,
      "n": 17,
      "E": 2.0,
      "b": 4,
      "q": 2,
      "M": 5,
      "source": "iid"
    },
    {
      "updates": 277,
      "queries": 261,
      "valid_queries": 261,
      "fallback_queries": 0,
      "overflows": 0,
      "recoveries": 0,
      "overflow_while_invalid": 0,
      "overflows_with_nonzero_residual": 0,
      "max_used_bits": 17,
      "capacity_bits": 266,
      "state_bit_bound": 273,
      "n": 17,
      "E": 2.0,
      "b": 4,
      "q": 2,
      "M": 5,
      "source": "lag_0.02"
    },
    {
      "updates": 277,
      "queries": 261,
      "valid_queries": 261,
      "fallback_queries": 0,
      "overflows": 0,
      "recoveries": 0,
      "overflow_while_invalid": 0,
      "overflows_with_nonzero_residual": 0,
      "max_used_bits": 17,
      "capacity_bits": 266,
      "state_bit_bound": 273,
      "n": 17,
      "E": 2.0,
      "b": 4,
      "q": 2,
      "M": 5,
      "source": "lag_0.5"
    },
    {
      "updates": 709,
      "queries": 657,
      "valid_queries": 657,
      "fallback_queries": 0,
      "overflows": 0,
      "recoveries": 0,
      "overflow_while_invalid": 0,
      "overflows_with_nonzero_residual": 0,
      "max_used_bits": 20,
      "capacity_bits": 347,
      "state_bit_bound": 355,
      "n": 53,
      "E": 3.0,
      "b": 9,
      "q": 3,
      "M": 6,
      "source": "iid"
    },
    {
      "updates": 709,
      "queries": 657,
      "valid_queries": 657,
      "fallback_queries": 0,
      "overflows": 0,
      "recoveries": 0,
      "overflow_while_invalid": 0,
      "overflows_with_nonzero_residual": 0,
      "max_used_bits": 21,
      "capacity_bits": 347,
      "state_bit_bound": 355,
      "n": 53,
      "E": 3.0,
      "b": 9,
      "q": 3,
      "M": 6,
      "source": "lag_0.02"
    },
    {
      "updates": 709,
      "queries": 657,
      "valid_queries": 657,
      "fallback_queries": 0,
      "overflows": 0,
      "recoveries": 0,
      "overflow_while_invalid": 0,
      "overflows_with_nonzero_residual": 0,
      "max_used_bits": 20,
      "capacity_bits": 347,
      "state_bit_bound": 355,
      "n": 53,
      "E": 3.0,
      "b": 9,
      "q": 3,
      "M": 6,
      "source": "lag_0.5"
    },
    {
      "updates": 1609,
      "queries": 1482,
      "valid_queries": 1482,
      "fallback_queries": 0,
      "overflows": 0,
      "recoveries": 0,
      "overflow_while_invalid": 0,
      "overflows_with_nonzero_residual": 0,
      "max_used_bits": 18,
      "capacity_bits": 403,
      "state_bit_bound": 412,
      "n": 128,
      "E": 5.0,
      "b": 25,
      "q": 5,
      "M": 6,
      "source": "iid"
    },
    {
      "updates": 1609,
      "queries": 1482,
      "valid_queries": 1482,
      "fallback_queries": 0,
      "overflows": 0,
      "recoveries": 0,
      "overflow_while_invalid": 0,
      "overflows_with_nonzero_residual": 0,
      "max_used_bits": 21,
      "capacity_bits": 403,
      "state_bit_bound": 412,
      "n": 128,
      "E": 5.0,
      "b": 25,
      "q": 5,
      "M": 6,
      "source": "lag_0.02"
    },
    {
      "updates": 1609,
      "queries": 1482,
      "valid_queries": 1482,
      "fallback_queries": 0,
      "overflows": 0,
      "recoveries": 0,
      "overflow_while_invalid": 0,
      "overflows_with_nonzero_residual": 0,
      "max_used_bits": 20,
      "capacity_bits": 403,
      "state_bit_bound": 412,
      "n": 128,
      "E": 5.0,
      "b": 25,
      "q": 5,
      "M": 6,
      "source": "lag_0.5"
    },
    {
      "updates": 3157,
      "queries": 2901,
      "valid_queries": 2901,
      "fallback_queries": 0,
      "overflows": 0,
      "recoveries": 0,
      "overflow_while_invalid": 0,
      "overflows_with_nonzero_residual": 0,
      "max_used_bits": 51,
      "capacity_bits": 528,
      "state_bit_bound": 539,
      "n": 257,
      "E": 4.2,
      "b": 17,
      "q": 4,
      "M": 16,
      "source": "iid"
    },
    {
      "updates": 3157,
      "queries": 2901,
      "valid_queries": 2901,
      "fallback_queries": 0,
      "overflows": 0,
      "recoveries": 0,
      "overflow_while_invalid": 0,
      "overflows_with_nonzero_residual": 0,
      "max_used_bits": 52,
      "capacity_bits": 528,
      "state_bit_bound": 539,
      "n": 257,
      "E": 4.2,
      "b": 17,
      "q": 4,
      "M": 16,
      "source": "lag_0.02"
    },
    {
      "updates": 3157,
      "queries": 2901,
      "valid_queries": 2901,
      "fallback_queries": 0,
      "overflows": 0,
      "recoveries": 0,
      "overflow_while_invalid": 0,
      "overflows_with_nonzero_residual": 0,
      "max_used_bits": 53,
      "capacity_bits": 528,
      "state_bit_bound": 539,
      "n": 257,
      "E": 4.2,
      "b": 17,
      "q": 4,
      "M": 16,
      "source": "lag_0.5"
    },
    {
      "updates": 6217,
      "queries": 5706,
      "valid_queries": 5706,
      "fallback_queries": 0,
      "overflows": 0,
      "recoveries": 0,
      "overflow_while_invalid": 0,
      "overflows_with_nonzero_residual": 0,
      "max_used_bits": 268,
      "capacity_bits": 1132,
      "state_bit_bound": 1143,
      "n": 512,
      "E": 2.499666631103657,
      "b": 6,
      "q": 2,
      "M": 86,
      "source": "iid"
    },
    {
      "updates": 6217,
      "queries": 5706,
      "valid_queries": 5706,
      "fallback_queries": 0,
      "overflows": 0,
      "recoveries": 0,
      "overflow_while_invalid": 0,
      "overflows_with_nonzero_residual": 0,
      "max_used_bits": 272,
      "capacity_bits": 1132,
      "state_bit_bound": 1143,
      "n": 512,
      "E": 2.499666631103657,
      "b": 6,
      "q": 2,
      "M": 86,
      "source": "lag_0.02"
    },
    {
      "updates": 6217,
      "queries": 5706,
      "valid_queries": 5706,
      "fallback_queries": 0,
      "overflows": 0,
      "recoveries": 0,
      "overflow_while_invalid": 0,
      "overflows_with_nonzero_residual": 0,
      "max_used_bits": 271,
      "capacity_bits": 1132,
      "state_bit_bound": 1143,
      "n": 512,
      "E": 2.499666631103657,
      "b": 6,
      "q": 2,
      "M": 86,
      "source": "lag_0.5"
    }
  ],
  "forced_overflow_and_recovery": {
    "updates": 184,
    "queries": 168,
    "valid_queries": 40,
    "fallback_queries": 128,
    "overflows": 8,
    "recoveries": 2,
    "overflow_while_invalid": 6,
    "overflows_with_nonzero_residual": 0,
    "max_used_bits": 10,
    "capacity_bits": 10,
    "state_bit_bound": 17,
    "n": 17,
    "E": 2.0,
    "b": 4,
    "q": 2,
    "M": 5
  },
  "forced_nonzero_residual_overflow": {
    "updates": 420,
    "queries": 368,
    "valid_queries": 171,
    "fallback_queries": 197,
    "overflows": 7,
    "recoveries": 1,
    "overflow_while_invalid": 6,
    "overflows_with_nonzero_residual": 6,
    "max_used_bits": 12,
    "capacity_bits": 12,
    "state_bit_bound": 20,
    "n": 53,
    "E": 3.2,
    "b": 10,
    "q": 3,
    "M": 6
  },
  "tiny_capacity_random_cases": [
    {
      "updates": 10000,
      "queries": 9984,
      "valid_queries": 1284,
      "fallback_queries": 8700,
      "overflows": 446,
      "recoveries": 103,
      "overflow_while_invalid": 342,
      "overflows_with_nonzero_residual": 0,
      "max_used_bits": 12,
      "capacity_bits": 12,
      "state_bit_bound": 19,
      "n": 17,
      "E": 2.0,
      "b": 4,
      "q": 2,
      "M": 5,
      "source": "iid"
    },
    {
      "updates": 10000,
      "queries": 9984,
      "valid_queries": 1023,
      "fallback_queries": 8961,
      "overflows": 461,
      "recoveries": 83,
      "overflow_while_invalid": 377,
      "overflows_with_nonzero_residual": 0,
      "max_used_bits": 12,
      "capacity_bits": 12,
      "state_bit_bound": 19,
      "n": 17,
      "E": 2.0,
      "b": 4,
      "q": 2,
      "M": 5,
      "source": "lag_0.02"
    },
    {
      "updates": 10000,
      "queries": 9984,
      "valid_queries": 1288,
      "fallback_queries": 8696,
      "overflows": 449,
      "recoveries": 86,
      "overflow_while_invalid": 362,
      "overflows_with_nonzero_residual": 0,
      "max_used_bits": 12,
      "capacity_bits": 12,
      "state_bit_bound": 19,
      "n": 17,
      "E": 2.0,
      "b": 4,
      "q": 2,
      "M": 5,
      "source": "lag_0.5"
    }
  ],
  "virtual_padding_startup": {
    "updates": 18,
    "queries": 2,
    "valid_queries": 2,
    "fallback_queries": 0,
    "overflows": 0,
    "recoveries": 0,
    "overflow_while_invalid": 0,
    "overflows_with_nonzero_residual": 0,
    "max_used_bits": 10,
    "capacity_bits": 266,
    "state_bit_bound": 273,
    "n": 17,
    "E": 2.0,
    "b": 4,
    "q": 2,
    "M": 5
  },
  "total_updates": 115681,
  "total_queries": 75799,
  "checks": [
    "packed buffer never exceeds its H-bit capacity",
    "unary/sign decode and canonical zero",
    "A equals exact D_t minus q times Q_floor(t/b) after every update",
    "emitted increments equal unlimited exact Q differences",
    "queue equals the correct suffix since the latest reset",
    "valid estimates exactly equal the clipped unlimited formula",
    "invalid estimates equal n/2",
    "invalidity implies an overflow within M completed blocks",
    "repeated overflow preserves nonzero A and subsequent recovery",
    "cold-start virtual zeros never contaminate queried suffixes"
  ]
}


==> anc/verification/finite_past_quantization.json <==
{
  "status": "passed",
  "purpose": "Rigorous lower state counts from an exactly weighted finite-past predictor law.",
  "model": {
    "hidden_flip": "1/5",
    "emission_flip": "1/10",
    "initial_hidden_probability": "1/2"
  },
  "arithmetic": "Exact integer HMM matrices and rational DP comparisons; outward-rounded rational second moment and coupling sum.",
  "quantization_identity": "D_K(mu_j)=(sum_i B_i^2/A_i-max_partition sum_blocks (sum B)^2/(sum A))/(100*D), D=2*50^j.",
  "stationary_coupling": "abs(D_K(mu)-D_K(mu_j)) <= 2*sum_w P(w)*diam(p(I_w)), uniformly in K.",
  "dynamic_program": "Positive weighted scalar squared-error costs are Monge; ordered contiguous cells and the leftmost optimizer give monotone split points. Every objective comparison uses exact integer cross multiplication.",
  "interval_precision_decimal_digits": 50,
  "environment": {
    "python": "3.12.4",
    "numpy": "1.26.4"
  },
  "script_sha256": "1523b831e0bd52029991de6eed06add0aceb1d4c85ce4ccd8576528ce47cfe3b",
  "independent_quadratic_cross_check": {
    "status": "passed",
    "depth": 6,
    "atoms": 64,
    "maximum_centers": 10,
    "method": "Independent full quadratic Bellman minimization over all split points; exact rational comparisons.",
    "verified": "Every optimal split array and all ten final rewards agree with divide and conquer.",
    "direct_candidate_comparisons": 16024
  },
  "finite_law_certificate": {
    "depth": 16,
    "atom_count": 65536,
    "mass_denominator": "3051757812500000000000000000",
    "atom_ordering": "Exact increasing predictor order; all adjacent cross products and reflection symmetry checked.",
    "sorted_atom_data_sha256": "c73620359105987179eb89d5cc7a7f68bb4c0e0147e93b804120b7c022217a6d",
    "second_moment": {
      "denominator": "100000000000000000000000000000000000000000000000000",
      "lower_integer_numerator": "28910000837704983605844000746665239133648080996352",
      "upper_integer_numerator": "28910000837704983605844000746665239133648081061888",
      "decimal_endpoints": [
        "0.28910000837704983605844000746665239133648080996352",
        "0.28910000837704983605844000746665239133648081061888"
      ]
    },
    "finite_to_stationary_error_bound": {
      "denominator": "100000000000000000000000000000000000000000000000000",
      "lower_integer_numerator": "17569432671639306222256505662930165015418",
      "upper_integer_numerator": "17569432671639306222256505662930165080954",
      "decimal_endpoints": [
        "0.00000000017569432671639306222256505662930165015418",
        "0.00000000017569432671639306222256505662930165080954"
      ]
    },
    "distortions": [
      {
        "centers": 1,
        "finite_law_distortion": {
          "denominator": "100000000000000000000000000000000000000000000000000",
          "lower_integer_numerator": "3910000837704983605844000746665239133648080996352",
          "upper_integer_numerator": "3910000837704983605844000746665239133648081061888",
          "decimal_endpoints": [
            "0.03910000837704983605844000746665239133648080996352",
            "0.03910000837704983605844000746665239133648081061888"
          ]
        },
        "stationary_distortion": {
          "denominator": "100000000000000000000000000000000000000000000000000",
          "lower_integer_numerator": "3910000820135550934204694524408733470717915915398",
          "upper_integer_numerator": "3910000855274416277483306968921744796578246142842",
          "decimal_endpoints": [
            "0.03910000820135550934204694524408733470717915915398",
            "0.03910000855274416277483306968921744796578246142842"
          ]
        },
        "exact_maximal_reward_unnormalized": {
          "numerator": "76293945312500000000000000000",
          "denominator": "1"
        },
        "optimal_partition": [
          {
            "first_atom_index_zero_based": 0,
            "last_atom_index_zero_based": 65535,
            "centroid": {
              "numerator": "1",
              "denominator": "2"
            },
            "mass": {
              "numerator": "1",
              "denominator": "1"
            }
          }
        ],
        "candidate_comparisons": 65536,
        "split_array_sha256_little_endian_uint32": "ccdfec163ea23ff794acfd1706b5abaf44298ff47b09721489ba6392c40e16ed"
      },
      {
        "centers": 2,
        "finite_law_distortion": {
          "denominator": "100000000000000000000000000000000000000000000000000",
          "lower_integer_numerator": "223600837704983605844000746665239133648080996352",
          "upper_integer_numerator": "223600837704983605844000746665239133648081061888",
          "decimal_endpoints": [
            "0.00223600837704983605844000746665239133648080996352",
            "0.00223600837704983605844000746665239133648081061888"
          ]
        },
        "stationary_distortion": {
          "denominator": "100000000000000000000000000000000000000000000000000",
          "lower_integer_numerator": "223600820135550934204694524408733470717915915398",
          "upper_integer_numerator": "223600855274416277483306968921744796578246142842",
          "decimal_endpoints": [
            "0.00223600820135550934204694524408733470717915915398",
            "0.00223600855274416277483306968921744796578246142842"
          ]
        },
        "exact_maximal_reward_unnormalized": {
          "numerator": "87543945312500000000000000000",
          "denominator": "1"
        },
        "optimal_partition": [
          {
            "first_atom_index_zero_based": 0,
            "last_atom_index_zero_based": 32767,
            "centroid": {
              "numerator": "77",
              "denominator": "250"
            },
            "mass": {
              "numerator": "1",
              "denominator": "2"
            }
          },
          {
            "first_atom_index_zero_based": 32768,
            "last_atom_index_zero_based": 65535,
            "centroid": {
              "numerator": "173",
              "denominator": "250"
            },
            "mass": {
              "numerator": "1",
              "denominator": "2"
            }
          }
        ],
        "candidate_comparisons": 1045627,
        "split_array_sha256_little_endian_uint32": "516e337d39390c10c9f80a91de62df1ae83f904c96fdf5ab1a564b7bd2d6797d"
      },
      {
        "centers": 3,
        "finite_law_distortion": {
          "denominator": "100000000000000000000000000000000000000000000000000",
          "lower_integer_numerator": "122730572709863119394034527912893213672103216906",
          "upper_integer_numerator": "122730572709863119394034527912893213672103282443",
          "decimal_endpoints": [
            "0.00122730572709863119394034527912893213672103216906",
            "0.00122730572709863119394034527912893213672103282443"
          ]
        },
        "stationary_distortion": {
          "denominator": "100000000000000000000000000000000000000000000000000",
          "lower_integer_numerator": "122730555140430447754728305656387550741938135952",
          "upper_integer_numerator": "122730590279295791033340750169398876602268363397",
          "decimal_endpoints": [
            "0.00122730555140430447754728305656387550741938135952",
            "0.00122730590279295791033340750169398876602268363397"
          ]
        },
        "exact_maximal_reward_unnormalized": {
          "numerator": "1170273520507812500000000000000000",
          "denominator": "13321"
        },
        "optimal_partition": [
          {
            "first_atom_index_zero_based": 0,
            "last_atom_index_zero_based": 16383,
            "centroid": {
              "numerator": "481",
              "denominator": "1730"
            },
            "mass": {
              "numerator": "173",
              "denominator": "500"
            }
          },
          {
            "first_atom_index_zero_based": 16384,
            "last_atom_index_zero_based": 32767,
            "centroid": {
              "numerator": "289",
              "denominator": "770"
            },
            "mass": {
              "numerator": "77",
              "denominator": "500"
            }
          },
          {
            "first_atom_index_zero_based": 32768,
            "last_atom_index_zero_based": 65535,
            "centroid": {
              "numerator": "173",
              "denominator": "250"
            },
            "mass": {
              "numerator": "1",
              "denominator": "2"
            }
          }
        ],
        "candidate_comparisons": 1007555,
        "split_array_sha256_little_endian_uint32": "aa0d48dd173d66f7df0ac8ffc77d3482798a52a310c4f6c978cc3b24cc3770ec"
      },
      {
        "centers": 4,
        "finite_law_distortion": {
          "denominator": "100000000000000000000000000000000000000000000000000",
          "lower_integer_numerator": "21860307714742632944068309160547293696125437460",
          "upper_integer_numerator": "21860307714742632944068309160547293696125502997",
          "decimal_endpoints": [
            "0.00021860307714742632944068309160547293696125437460",
            "0.00021860307714742632944068309160547293696125502997"
          ]
        },
        "stationary_distortion": {
          "denominator": "100000000000000000000000000000000000000000000000000",
          "lower_integer_numerator": "21860290145309961304762086904041630765960356506",
          "upper_integer_numerator": "21860325284175304583374531417052956626290583951",
          "decimal_endpoints": [
            "0.00021860290145309961304762086904041630765960356506",
            "0.00021860325284175304583374531417052956626290583951"
          ]
        },
        "exact_maximal_reward_unnormalized": {
          "numerator": "1174374145507812500000000000000000",
          "denominator": "13321"
        },
        "optimal_partition": [
          {
            "first_atom_index_zero_based": 0,
            "last_atom_index_zero_based": 16383,
            "centroid": {
              "numerator": "481",
              "denominator": "1730"
            },
            "mass": {
              "numerator": "173",
              "denominator": "500"
            }
          },
          {
            "first_atom_index_zero_based": 16384,
            "last_atom_index_zero_based": 32767,
            "centroid": {
              "numerator": "289",
              "denominator": "770"
            },
            "mass": {
              "numerator": "77",
              "denominator": "500"
            }
          },
          {
            "first_atom_index_zero_based": 32768,
            "last_atom_index_zero_based": 49151,
            "centroid": {
              "numerator": "481",
              "denominator": "770"
            },
            "mass": {
              "numerator": "77",
              "denominator": "500"
            }
          },
          {
            "first_atom_index_zero_based": 49152,
            "last_atom_index_zero_based": 65535,
            "centroid": {
              "numerator": "1249",
              "denominator": "1730"
            },
            "mass": {
              "numerator": "173",
              "denominator": "500"
            }
          }
        ],
        "candidate_comparisons": 983045,
        "split_array_sha256_little_endian_uint32": "8d7bebf45e8727c2aea85bc1cd4dc5881b793454331c49846fe6e733e998aa0e"
      },
      {
        "centers": 5,
        "finite_law_distortion": {
          "denominator": "100000000000000000000000000000000000000000000000000",
          "lower_integer_numerator": "12708774209437501341358851779809636141858886653",
          "upper_integer_numerator": "12708774209437501341358851779809636141858952190",
          "decimal_endpoints": [
            "0.00012708774209437501341358851779809636141858886653",
            "0.00012708774209437501341358851779809636141858952190"
          ]
        },
        "stationary_distortion": {
          "denominator": "100000000000000000000000000000000000000000000000000",
          "lower_integer_numerator": "12708756640004829702052629523303973211693805699",
          "upper_integer_numerator": "12708791778870172980665074036315299072024033144",
          "decimal_endpoints": [
            "0.00012708756640004829702052629523303973211693805699",
            "0.00012708791778870172980665074036315299072024033144"
          ]
        },
        "exact_maximal_reward_unnormalized": {
          "numerator": "163300291445208007812500000000000000000",
          "denominator": "1851738889"
        },
        "optimal_partition": [
          {
            "first_atom_index_zero_based": 0,
            "last_atom_index_zero_based": 16383,
            "centroid": {
              "numerator": "481",
              "denominator": "1730"
            },
            "mass": {
              "numerator": "173",
              "denominator": "500"
            }
          },
          {
            "first_atom_index_zero_based": 16384,
            "last_atom_index_zero_based": 24575,
            "centroid": {
              "numerator": "4969",
              "denominator": "14450"
            },
            "mass": {
              "numerator": "289",
              "denominator": "5000"
            }
          },
          {
            "first_atom_index_zero_based": 24576,
            "last_atom_index_zero_based": 32767,
            "centroid": {
              "numerator": "9481",
              "denominator": "24050"
            },
            "mass": {
              "numerator": "481",
              "denominator": "5000"
            }
          },
          {
            "first_atom_index_zero_based": 32768,
            "last_atom_index_zero_based": 49151,
            "centroid": {
              "numerator": "481",
              "denominator": "770"
            },
            "mass": {
              "numerator": "77",
              "denominator": "500"
            }
          },
          {
            "first_atom_index_zero_based": 49152,
            "last_atom_index_zero_based": 65535,
            "centroid": {
              "numerator": "1249",
              "denominator": "1730"
            },
            "mass": {
              "numerator": "173",
              "denominator": "500"
            }
          }
        ],
        "candidate_comparisons": 973277,
        "split_array_sha256_little_endian_uint32": "275711b7d1b4f7021db36ea87eab2d1550c391ceb7e1eeaf7c2590bd38db878e"
      },
      {
        "centers": 6,
        "finite_law_distortion": {
          "denominator": "100000000000000000000000000000000000000000000000000",
          "lower_integer_numerator": "3557240704132369738649394399071978587592335847",
          "upper_integer_numerator": "3557240704132369738649394399071978587592401384",
          "decimal_endpoints": [
            "0.00003557240704132369738649394399071978587592335847",
            "0.00003557240704132369738649394399071978587592401384"
          ]
        },
        "stationary_distortion": {
          "denominator": "100000000000000000000000000000000000000000000000000",
          "lower_integer_numerator": "3557223134699698099343172142566315657427254893",
          "upper_integer_numerator": "3557258273565041377955616655577641517757482338",
          "decimal_endpoints": [
            "0.00003557223134699698099343172142566315657427254893",
            "0.00003557258273565041377955616655577641517757482338"
          ]
        },
        "exact_maximal_reward_unnormalized": {
          "numerator": "2121454640227539062500000000000000000",
          "denominator": "24048557"
        },
        "optimal_partition": [
          {
            "first_atom_index_zero_based": 0,
            "last_atom_index_zero_based": 16383,
            "centroid": {
              "numerator": "481",
              "denominator": "1730"
            },
            "mass": {
              "numerator": "173",
              "denominator": "500"
            }
          },
          {
            "first_atom_index_zero_based": 16384,
            "last_atom_index_zero_based": 24575,
            "centroid": {
              "numerator": "4969",
              "denominator": "14450"
            },
            "mass": {
              "numerator": "289",
              "denominator": "5000"
            }
          },
          {
            "first_atom_index_zero_based": 24576,
            "last_atom_index_zero_based": 32767,
            "centroid": {
              "numerator": "9481",
              "denominator": "24050"
            },
            "mass": {
              "numerator": "481",
              "denominator": "5000"
            }
          },
          {
            "first_atom_index_zero_based": 32768,
            "last_atom_index_zero_based": 40959,
            "centroid": {
              "numerator": "14569",
              "denominator": "24050"
            },
            "mass": {
              "numerator": "481",
              "denominator": "5000"
            }
          },
          {
            "first_atom_index_zero_based": 40960,
            "last_atom_index_zero_based": 49151,
            "centroid": {
              "numerator": "9481",
              "denominator": "14450"
            },
            "mass": {
              "numerator": "289",
              "denominator": "5000"
            }
          },
          {
            "first_atom_index_zero_based": 49152,
            "last_atom_index_zero_based": 65535,
            "centroid": {
              "numerator": "1249",
              "denominator": "1730"
            },
            "mass": {
              "numerator": "173",
              "denominator": "500"
            }
          }
        ],
        "candidate_comparisons": 964369,
        "split_array_sha256_little_endian_uint32": "9e6b8930755d0f9dea0167cebca8eecd3e0802ab3d8ed2e792e79dc79d31f126"
      },
      {
        "centers": 7,
        "finite_law_distortion": {
          "denominator": "100000000000000000000000000000000000000000000000000",
          "lower_integer_numerator": "2614756890058890869750374350230338368804155915",
          "upper_integer_numerator": "2614756890058890869750374350230338368804221452",
          "decimal_endpoints": [
            "0.00002614756890058890869750374350230338368804155915",
            "0.00002614756890058890869750374350230338368804221452"
          ]
        },
        "stationary_distortion": {
          "denominator": "100000000000000000000000000000000000000000000000000",
          "lower_integer_numerator": "2614739320626219230444152093724675438639074961",
          "upper_integer_numerator": "2614774459491562509056596606736001298969302406",
          "decimal_endpoints": [
            "0.00002614739320626219230444152093724675438639074961",
            "0.00002614774459491562509056596606736001298969302406"
          ]
        },
        "exact_maximal_reward_unnormalized": {
          "numerator": "2649783238021758789062500000000000000000",
          "denominator": "30036647693"
        },
        "optimal_partition": [
          {
            "first_atom_index_zero_based": 0,
            "last_atom_index_zero_based": 8191,
            "centroid": {
              "numerator": "17161",
              "denominator": "62450"
            },
            "mass": {
              "numerator": "1249",
              "denominator": "5000"
            }
          },
          {
            "first_atom_index_zero_based": 8192,
            "last_atom_index_zero_based": 16383,
            "centroid": {
              "numerator": "6889",
              "denominator": "24050"
            },
            "mass": {
              "numerator": "481",
              "denominator": "5000"
            }
          },
          {
            "first_atom_index_zero_based": 16384,
            "last_atom_index_zero_based": 24575,
            "centroid": {
              "numerator": "4969",
              "denominator": "14450"
            },
            "mass": {
              "numerator": "289",
              "denominator": "5000"
            }
          },
          {
            "first_atom_index_zero_based": 24576,
            "last_atom_index_zero_based": 32767,
            "centroid": {
              "numerator": "9481",
              "denominator": "24050"
            },
            "mass": {
              "numerator": "481",
              "denominator": "5000"
            }
          },
          {
            "first_atom_index_zero_based": 32768,
            "last_atom_index_zero_based": 40959,
            "centroid": {
              "numerator": "14569",
              "denominator": "24050"
            },
            "mass": {
              "numerator": "481",
              "denominator": "5000"
            }
          },
          {
            "first_atom_index_zero_based": 40960,
            "last_atom_index_zero_based": 49151,
            "centroid": {
              "numerator": "9481",
              "denominator": "14450"
            },
            "mass": {
              "numerator": "289",
              "denominator": "5000"
            }
          },
          {
            "first_atom_index_zero_based": 49152,
            "last_atom_index_zero_based": 65535,
            "centroid": {
              "numerator": "1249",
              "denominator": "1730"
            },
            "mass": {
              "numerator": "173",
              "denominator": "500"
            }
          }
        ],
        "candidate_comparisons": 957563,
        "split_array_sha256_little_endian_uint32": "3b93623ac7bbf0d5a0ce2450539a0a9db26685642c29baf2330c788b2f94edfc"
      },
      {
        "centers": 8,
        "finite_law_distortion": {
          "denominator": "100000000000000000000000000000000000000000000000000",
          "lower_integer_numerator": "1672273075985412000851354301388698150015975984",
          "upper_integer_numerator": "1672273075985412000851354301388698150016041521",
          "decimal_endpoints": [
            "0.00001672273075985412000851354301388698150015975984",
            "0.00001672273075985412000851354301388698150016041521"
          ]
        },
        "stationary_distortion": {
          "denominator": "100000000000000000000000000000000000000000000000000",
          "lower_integer_numerator": "1672255506552740361545132044883035219850895030",
          "upper_integer_numerator": "1672290645418083640157576557894361080181122475",
          "decimal_endpoints": [
            "0.00001672255506552740361545132044883035219850895030",
            "0.00001672290645418083640157576557894361080181122475"
          ]
        },
        "exact_maximal_reward_unnormalized": {
          "numerator": "15317165493637695312500000000000000000",
          "denominator": "173622241"
        },
        "optimal_partition": [
          {
            "first_atom_index_zero_based": 0,
            "last_atom_index_zero_based": 8191,
            "centroid": {
              "numerator": "17161",
              "denominator": "62450"
            },
            "mass": {
              "numerator": "1249",
              "denominator": "5000"
            }
          },
          {
            "first_atom_index_zero_based": 8192,
            "last_atom_index_zero_based": 16383,
            "centroid": {
              "numerator": "6889",
              "denominator": "24050"
            },
            "mass": {
              "numerator": "481",
              "denominator": "5000"
            }
          },
          {
            "first_atom_index_zero_based": 16384,
            "last_atom_index_zero_based": 24575,
            "centroid": {
              "numerator": "4969",
              "denominator": "14450"
            },
            "mass": {
              "numerator": "289",
              "denominator": "5000"
            }
          },
          {
            "first_atom_index_zero_based": 24576,
            "last_atom_index_zero_based": 32767,
            "centroid": {
              "numerator": "9481",
              "denominator": "24050"
            },
            "mass": {
              "numerator": "481",
              "denominator": "5000"
            }
          },
          {
            "first_atom_index_zero_based": 32768,
            "last_atom_index_zero_based": 40959,
            "centroid": {
              "numerator": "14569",
              "denominator": "24050"
            },
            "mass": {
              "numerator": "481",
              "denominator": "5000"
            }
          },
          {
            "first_atom_index_zero_based": 40960,
            "last_atom_index_zero_based": 49151,
            "centroid": {
              "numerator": "9481",
              "denominator": "14450"
            },
            "mass": {
              "numerator": "289",
              "denominator": "5000"
            }
          },
          {
            "first_atom_index_zero_based": 49152,
            "last_atom_index_zero_based": 57343,
            "centroid": {
              "numerator": "17161",
              "denominator": "24050"
            },
            "mass": {
              "numerator": "481",
              "denominator": "5000"
            }
          },
          {
            "first_atom_index_zero_based": 57344,
            "last_atom_index_zero_based": 65535,
            "centroid": {
              "numerator": "45289",
              "denominator": "62450"
            },
            "mass": {
              "numerator": "1249",
              "denominator": "5000"
            }
          }
        ],
        "candidate_comparisons": 954114,
        "split_array_sha256_little_endian_uint32": "86e6d30a7165638ddae7dbcd07d5d0423e1d18813c201d12eb667a51f5df5bb0"
      },
      {
        "centers": 9,
        "finite_law_distortion": {
          "denominator": "100000000000000000000000000000000000000000000000000",
          "lower_integer_numerator": "1147786882189650009370745402442279242042010647",
          "upper_integer_numerator": "1147786882189650009370745402442279242042076184",
          "decimal_endpoints": [
            "0.00001147786882189650009370745402442279242042010647",
            "0.00001147786882189650009370745402442279242042076184"
          ]
        },
        "stationary_distortion": {
          "denominator": "100000000000000000000000000000000000000000000000000",
          "lower_integer_numerator": "1147769312756978370064523145936616311876929693",
          "upper_integer_numerator": "1147804451622321648676967658947942172207157138",
          "decimal_endpoints": [
            "0.00001147769312756978370064523145936616311876929693",
            "0.00001147804451622321648676967658947942172207157138"
          ]
        },
        "exact_maximal_reward_unnormalized": {
          "numerator": "721621438998355674928320312500000000000000000",
          "denominator": "8179532848130449"
        },
        "optimal_partition": [
          {
            "first_atom_index_zero_based": 0,
            "last_atom_index_zero_based": 8191,
            "centroid": {
              "numerator": "17161",
              "denominator": "62450"
            },
            "mass": {
              "numerator": "1249",
              "denominator": "5000"
            }
          },
          {
            "first_atom_index_zero_based": 8192,
            "last_atom_index_zero_based": 16383,
            "centroid": {
              "numerator": "6889",
              "denominator": "24050"
            },
            "mass": {
              "numerator": "481",
              "denominator": "5000"
            }
          },
          {
            "first_atom_index_zero_based": 16384,
            "last_atom_index_zero_based": 20479,
            "centroid": {
              "numerator": "31949",
              "denominator": "94810"
            },
            "mass": {
              "numerator": "9481",
              "denominator": "250000"
            }
          },
          {
            "first_atom_index_zero_based": 20480,
            "last_atom_index_zero_based": 24575,
            "centroid": {
              "numerator": "17741",
              "denominator": "49690"
            },
            "mass": {
              "numerator": "4969",
              "denominator": "250000"
            }
          },
          {
            "first_atom_index_zero_based": 24576,
            "last_atom_index_zero_based": 32767,
            "centroid": {
              "numerator": "9481",
              "denominator": "24050"
            },
            "mass": {
              "numerator": "481",
              "denominator": "5000"
            }
          },
          {
            "first_atom_index_zero_based": 32768,
            "last_atom_index_zero_based": 40959,
            "centroid": {
              "numerator": "14569",
              "denominator": "24050"
            },
            "mass": {
              "numerator": "481",
              "denominator": "5000"
            }
          },
          {
            "first_atom_index_zero_based": 40960,
            "last_atom_index_zero_based": 49151,
            "centroid": {
              "numerator": "9481",
              "denominator": "14450"
            },
            "mass": {
              "numerator": "289",
              "denominator": "5000"
            }
          },
          {
            "first_atom_index_zero_based": 49152,
            "last_atom_index_zero_based": 57343,
            "centroid": {
              "numerator": "17161",
              "denominator": "24050"
            },
            "mass": {
              "numerator": "481",
              "denominator": "5000"
            }
          },
          {
            "first_atom_index_zero_based": 57344,
            "last_atom_index_zero_based": 65535,
            "centroid": {
              "numerator": "45289",
              "denominator": "62450"
            },
            "mass": {
              "numerator": "1249",
              "denominator": "5000"
            }
          }
        ],
        "candidate_comparisons": 941581,
        "split_array_sha256_little_endian_uint32": "06ee2f05c3bf8b0a8d9f5e9600b386cea1b9a5713638999178047ba6b709f764"
      },
      {
        "centers": 10,
        "finite_law_distortion": {
          "denominator": "100000000000000000000000000000000000000000000000000",
          "lower_integer_numerator": "623300688393888017890136503495860334068045310",
          "upper_integer_numerator": "623300688393888017890136503495860334068110847",
          "decimal_endpoints": [
            "0.00000623300688393888017890136503495860334068045310",
            "0.00000623300688393888017890136503495860334068110847"
          ]
        },
        "stationary_distortion": {
          "denominator": "100000000000000000000000000000000000000000000000000",
          "lower_integer_numerator": "623283118961216378583914246990197403902964356",
          "upper_integer_numerator": "623318257826559657196358760001523264233191801",
          "decimal_endpoints": [
            "0.00000623283118961216378583914246990197403902964356",
            "0.00000623318257826559657196358760001523264233191801"
          ]
        },
        "exact_maximal_reward_unnormalized": {
          "numerator": "2497005298263726478320312500000000000000000",
          "denominator": "28302881827441"
        },
        "optimal_partition": [
          {
            "first_atom_index_zero_based": 0,
            "last_atom_index_zero_based": 8191,
            "centroid": {
              "numerator": "17161",
              "denominator": "62450"
            },
            "mass": {
              "numerator": "1249",
              "denominator": "5000"
            }
          },
          {
            "first_atom_index_zero_based": 8192,
            "last_atom_index_zero_based": 16383,
            "centroid": {
              "numerator": "6889",
              "denominator": "24050"
            },
            "mass": {
              "numerator": "481",
              "denominator": "5000"
            }
          },
          {
            "first_atom_index_zero_based": 16384,
            "last_atom_index_zero_based": 20479,
            "centroid": {
              "numerator": "31949",
              "denominator": "94810"
            },
            "mass": {
              "numerator": "9481",
              "denominator": "250000"
            }
          },
          {
            "first_atom_index_zero_based": 20480,
            "last_atom_index_zero_based": 24575,
            "centroid": {
              "numerator": "17741",
              "denominator": "49690"
            },
            "mass": {
              "numerator": "4969",
              "denominator": "250000"
            }
          },
          {
            "first_atom_index_zero_based": 24576,
            "last_atom_index_zero_based": 32767,
            "centroid": {
              "numerator": "9481",
              "denominator": "24050"
            },
            "mass": {
              "numerator": "481",
              "denominator": "5000"
            }
          },
          {
            "first_atom_index_zero_based": 32768,
            "last_atom_index_zero_based": 40959,
            "centroid": {
              "numerator": "14569",
              "denominator": "24050"
            },
            "mass": {
              "numerator": "481",
              "denominator": "5000"
            }
          },
          {
            "first_atom_index_zero_based": 40960,
            "last_atom_index_zero_based": 45055,
            "centroid": {
              "numerator": "31949",
              "denominator": "49690"
            },
            "mass": {
              "numerator": "4969",
              "denominator": "250000"
            }
          },
          {
            "first_atom_index_zero_based": 45056,
            "last_atom_index_zero_based": 49151,
            "centroid": {
              "numerator": "62861",
              "denominator": "94810"
            },
            "mass": {
              "numerator": "9481",
              "denominator": "250000"
            }
          },
          {
            "first_atom_index_zero_based": 49152,
            "last_atom_index_zero_based": 57343,
            "centroid": {
              "numerator": "17161",
              "denominator": "24050"
            },
            "mass": {
              "numerator": "481",
              "denominator": "5000"
            }
          },
          {
            "first_atom_index_zero_based": 57344,
            "last_atom_index_zero_based": 65535,
            "centroid": {
              "numerator": "45289",
              "denominator": "62450"
            },
            "mass": {
              "numerator": "1249",
              "denominator": "5000"
            }
          }
        ],
        "candidate_comparisons": 932751,
        "split_array_sha256_little_endian_uint32": "372e888a62008989d902fa1d1743111ca8ce07c52866ffd61b28fe31ac19e1c6"
      }
    ],
    "lower_state_certificates": [
      {
        "T": 100,
        "epsilon": "1/10",
        "largest_certified_excluded_state_count": 3,
        "certified_minimum_states": 4,
        "certified_minimum_bits": 2,
        "exact_threshold": "1/2000",
        "excluded_counts_and_integer_gaps": [
          {
            "centers": 1,
            "positive_integer_cross_product_gap": "7720001640271101868409389048817466941435831830796000"
          },
          {
            "centers": 2,
            "positive_integer_cross_product_gap": "347201640271101868409389048817466941435831830796000"
          },
          {
            "centers": 3,
            "positive_integer_cross_product_gap": "145461110280860895509456611312775101483876271904000"
          }
        ],
        "scope": "Necessary under expected total forward KL uniformly over forecast start times; also necessary under the stronger uniform-word criterion."
      },
      {
        "T": 10000,
        "epsilon": "1/10",
        "largest_certified_excluded_state_count": 10,
        "certified_minimum_states": 11,
        "certified_minimum_bits": 4,
        "exact_threshold": "1/200000",
        "excluded_counts_and_integer_gaps": [
          {
            "centers": 1,
            "positive_integer_cross_product_gap": "781900164027110186840938904881746694143583183079600000"
          },
          {
            "centers": 2,
            "positive_integer_cross_product_gap": "44620164027110186840938904881746694143583183079600000"
          },
          {
            "centers": 3,
            "positive_integer_cross_product_gap": "24446111028086089550945661131277510148387627190400000"
          },
          {
            "centers": 4,
            "positive_integer_cross_product_gap": "4272058029061992260952417380808326153192071301200000"
          },
          {
            "centers": 5,
            "positive_integer_cross_product_gap": "2441751328000965940410525904660794642338761139800000"
          },
          {
            "centers": 6,
            "positive_integer_cross_product_gap": "611444626939939619868634428513263131485450978600000"
          },
          {
            "centers": 7,
            "positive_integer_cross_product_gap": "422947864125243846088830418744935087727814992200000"
          },
          {
            "centers": 8,
            "positive_integer_cross_product_gap": "234451101310548072309026408976607043970179006000000"
          },
          {
            "centers": 9,
            "positive_integer_cross_product_gap": "129553862551395674012904629187323262375385938600000"
          },
          {
            "centers": 10,
            "positive_integer_cross_product_gap": "24656623792243275716782849398039480780592871200000"
          }
        ],
        "scope": "Necessary under expected total forward KL uniformly over forecast start times; also necessary under the stronger uniform-word criterion."
      }
    ],
    "runtime_seconds": 11.42021824978292
  },
  "runtime_seconds": 11.44958733394742
}


==> anc/verification/generation_and_threshold_checks.json <==
{
  "exact_hmm_constants": {
    "images": [
      [
        "8/37",
        "5/13"
      ],
      [
        "8/13",
        "29/37"
      ]
    ],
    "lambda": "135/1369",
    "euclidean_contraction": "135/169",
    "belief_gap": "3/13",
    "prediction_gap": "12/65",
    "rho": "37/50",
    "grid_coefficient": "78/17",
    "small_ball_exponent": 0.12997934727140215
  },
  "exhaustive_generation": [
    {
      "K": 5,
      "histories": 127,
      "word_checks": 64770,
      "max_word_log_error": 0.62390860180771,
      "max_fraction_of_proved_bound": 0.14769787606598997,
      "max_history_belief_error": 0.06000000000000005
    },
    {
      "K": 17,
      "histories": 127,
      "word_checks": 64770,
      "max_word_log_error": 0.23118605142352097,
      "max_fraction_of_proved_bound": 0.19251533620051106,
      "max_history_belief_error": 0.020966597193466108
    },
    {
      "K": 65,
      "histories": 127,
      "word_checks": 64770,
      "max_word_log_error": 0.047795231358667624,
      "max_fraction_of_proved_bound": 0.18419918271581404,
      "max_history_belief_error": 0.005844155844155874
    }
  ],
  "kl_chain_rule": {
    "K": 9,
    "T": 12,
    "word_KL": 0.008304338734621997,
    "chain_rule_KL": 0.008304338734622035,
    "absolute_difference": 3.8163916471489756e-17
  },
  "overlapping_filter_checks": [
    {
      "transition_01": 0.1,
      "transition_10": 0.1,
      "emission_0": 0.2,
      "emission_1": 0.8,
      "determinant": 0.8,
      "separating_block_length": 2,
      "block_gap": 0.28679245283018884,
      "lambda": 0.23374726077428773,
      "emission_floor": 0.19999999999999996,
      "minimum_backward_block_probability": 0.12256492432285625,
      "backward_probability_checks": 124,
      "pruning_checks": 123,
      "maximum_pruning_bound_ratio": 0.70625
    },
    {
      "transition_01": 0.8,
      "transition_10": 0.7,
      "emission_0": 0.15,
      "emission_1": 0.85,
      "determinant": -0.5,
      "separating_block_length": 1,
      "block_gap": 0.14727011494252867,
      "lambda": 0.12646300337234673,
      "emission_floor": 0.15,
      "minimum_backward_block_probability": 0.3176721952363003,
      "backward_probability_checks": 62,
      "pruning_checks": 123,
      "maximum_pruning_bound_ratio": 0.615686274509804
    },
    {
      "transition_01": 0.15,
      "transition_10": 0.3,
      "emission_0": 0.35,
      "emission_1": 0.75,
      "determinant": 0.55,
      "separating_block_length": 2,
      "block_gap": 0.14784610824893152,
      "lambda": 0.25675093363975876,
      "emission_floor": 0.25,
      "minimum_backward_block_probability": 0.20818686787739885,
      "backward_probability_checks": 124,
      "pruning_checks": 123,
      "maximum_pruning_bound_ratio": 0.5511111111111112
    }
  ],
  "one_bit": {
    "transition_envelope_checks": 32032,
    "maximum_envelope_ratio": 1.000000000000001,
    "auxiliary_iid_checks": 32760,
    "auxiliary_formula_max_error": 5.551115123125783e-17,
    "delayed_copy_loss_checks": 72800,
    "delayed_copy": [
      {
        "n": 2,
        "delta": 0.1,
        "maximum_MSE_t_n_to_2n": 0.24160156250000003,
        "MSE_bound": 0.78125
      },
      {
        "n": 2,
        "delta": 0.5,
        "maximum_MSE_t_n_to_2n": 0.2626953125,
        "MSE_bound": 0.78125
      },
      {
        "n": 3,
        "delta": 0.1,
        "maximum_MSE_t_n_to_2n": 0.37795410156249987,
        "MSE_bound": 0.6484375
      },
      {
        "n": 3,
        "delta": 0.5,
        "maximum_MSE_t_n_to_2n": 0.3594970703125,
        "MSE_bound": 0.6484375
      },
      {
        "n": 4,
        "delta": 0.1,
        "maximum_MSE_t_n_to_2n": 0.5694732666015633,
        "MSE_bound": 0.701171875
      },
      {
        "n": 4,
        "delta": 0.5,
        "maximum_MSE_t_n_to_2n": 0.5777130126953125,
        "MSE_bound": 0.701171875
      },
      {
        "n": 5,
        "delta": 0.1,
        "maximum_MSE_t_n_to_2n": 0.7834934234619177,
        "MSE_bound": 0.85107421875
      },
      {
        "n": 5,
        "delta": 0.5,
        "maximum_MSE_t_n_to_2n": 0.7788105010986328,
        "MSE_bound": 0.85107421875
      },
      {
        "n": 6,
        "delta": 0.1,
        "maximum_MSE_t_n_to_2n": 1.0179632663726934,
        "MSE_bound": 1.0506591796875
      },
      {
        "n": 6,
        "delta": 0.5,
        "maximum_MSE_t_n_to_2n": 1.0202343463897705,
        "MSE_bound": 1.0506591796875
      }
    ]
  },
  "tribes": [
    {
      "w": 1,
      "block_length": 2,
      "output_probability": 0.75,
      "captured_variance": 0.3333333333333333,
      "formula": 0.3333333333333333
    },
    {
      "w": 2,
      "block_length": 8,
      "output_probability": 0.68359375,
      "captured_variance": 0.8228571428571428,
      "formula": 0.8228571428571428
    }
  ],
  "generation_figure": {
    "history": [
      0,
      1,
      1,
      0,
      1,
      0,
      0,
      1,
      1,
      1
    ],
    "future_word": "all ones",
    "curves": [
      {
        "K": 17,
        "initial_true_belief": 0.7801276576582981,
        "initial_quantized_belief": 0.7625,
        "horizons": [
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          14,
          15,
          17,
          18,
          20,
          23,
          25,
          28,
          30,
          34,
          37,
          41,
          45,
          50,
          55,
          61,
          67,
          74,
          82,
          90,
          100,
          110,
          121,
          134,
          148,
          163,
          180,
          198,
          219,
          242,
          266,
          294,
          324,
          358,
          395,
          435,
          480,
          530,
          584,
          645,
          711,
          784,
          865,
          954,
          1053,
          1161,
          1281,
          1413,
          1558,
          1719,
          1896,
          2091,
          2306,
          2544,
          2806,
          3095,
          3414,
          3765,
          4153,
          4581,
          5053,
          5573,
          6147,
          6780,
          7479,
          8249,
          9099,
          10036,
          11069,
          12209,
          13467,
          14854,
          16384
        ],
        "query_log_errors": [
          0.019667470588549528,
          0.021711426377916558,
          0.021921363122934148,
          0.02194289968772625,
          0.021945108760836288,
          0.021945335349498208,
          0.021945358591080374,
          0.021945360975008314,
          0.02194536121953205,
          0.02194536124461332,
          0.021945361247185928,
          0.02194536124744994,
          0.021945361247479915,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137,
          0.021945361247480137
        ],
        "generation_log_errors": [
          0.019667470588549528,
          0.041160030744496645,
          0.06284002504844048,
          0.08453924722787316,
          0.10624044166839067,
          0.12794183840730208,
          0.14964325589630145,
          0.17134467551367188,
          0.1930460953493531,
          0.21474751520742696,
          0.23644893506779724,
          0.25815035492840327,
          0.30155319464966635,
          0.3232546145102993,
          0.3666574542315652,
          0.38835887409219816,
          0.43176171381346407,
          0.4968659733953629,
          0.5402688131166289,
          0.6053730726985279,
          0.6487759124197939,
          0.735581591862326,
          0.800685851444225,
          0.887491530886757,
          0.9742972103292891,
          1.0828043096324538,
          1.1913114089356183,
          1.3215199280994157,
          1.451728447263213,
          1.6036383862876433,
          1.7772497451727065,
          1.9508611040577697,
          2.1678753026641004,
          2.3848895012704316,
          2.623605119737396,
          2.9057235779256265,
          3.20954345597449,
          3.535064753883987,
          3.90398889151475,
          4.29461444900614,
          4.750344266079426,
          5.249476922873978,
          5.770310999529162,
          6.377950755626877,
          7.028993351445857,
          7.766841626707368,
          8.569794161550801,
          9.437850955976144,
          10.414414849704654,
          11.499485842736332,
          12.671362515210545,
          13.995149126709192,
          15.427442837511007,
          17.011646487337256,
          18.769461496048574,
          20.70088786364496,
          22.849328429847684,
          25.19308177479611,
          27.797252158072137,
          30.661839579675767,
          33.80854545946763,
          37.302474057029634,
          41.143625372361775,
          45.37540224518532,
          50.04120751522154,
          55.206145442052325,
          60.89191744553832,
          67.16362778526141,
          74.08638072080352,
          81.7035790918859,
          90.12372999781172,
          99.41193769816289,
          109.65500787238193,
          120.93974619991138,
          133.39636119991152,
          147.13335997168357,
          162.3026524542565,
          179.0127457469334,
          197.45895262845985,
          217.7931830378602,
          240.21074975387998,
          264.95036839498607,
          292.2507545796452,
          322.35062392632426,
          355.55379631307187
        ]
      },
      {
        "K": 41,
        "initial_true_belief": 0.7801276576582981,
        "initial_quantized_belief": 0.7849999999999999,
        "horizons": [
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          14,
          15,
          17,
          18,
          20,
          23,
          25,
          28,
          30,
          34,
          37,
          41,
          45,
          50,
          55,
          61,
          67,
          74,
          82,
          90,
          100,
          110,
          121,
          134,
          148,
          163,
          180,
          198,
          219,
          242,
          266,
          294,
          324,
          358,
          395,
          435,
          480,
          530,
          584,
          645,
          711,
          784,
          865,
          954,
          1053,
          1161,
          1281,
          1413,
          1558,
          1719,
          1896,
          2091,
          2306,
          2544,
          2806,
          3095,
          3414,
          3765,
          4153,
          4581,
          5053,
          5573,
          6147,
          6780,
          7479,
          8249,
          9099,
          10036,
          11069,
          12209,
          13467,
          14854,
          16384
        ],
        "query_log_errors": [
          0.005368607572775297,
          0.00591888081508854,
          0.0059753191399629126,
          0.0059811080701317,
          0.0059817018499405605,
          0.005981762754925361,
          0.005981769002051641,
          0.005981769642829849,
          0.005981769708555496,
          0.005981769715297103,
          0.005981769715988772,
          0.0059817697160597155,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598,
          0.005981769716067598
        ],
        "generation_log_errors": [
          0.005368607572775297,
          0.00891212557815317,
          0.012268209435534229,
          0.015605065417426385,
          0.01893994913823369,
          0.02227463056064722,
          0.025609291232972814,
          0.028943949776927245,
          0.032278608102570834,
          0.03561326640582195,
          0.03894792470677647,
          0.04228258300749518,
          0.0489518996088818,
          0.05228655790957366,
          0.05895587451095737,
          0.06229053281164923,
          0.06895984941303296,
          0.07896382431510855,
          0.08563314091649228,
          0.09563711581856787,
          0.1023064324199516,
          0.11564506562271906,
          0.12564904052479464,
          0.13898767372756204,
          0.15232630693032945,
          0.1689995984337887,
          0.18567288993724795,
          0.20568083974139906,
          0.22568878954555016,
          0.24903139765039312,
          0.2757086640559279,
          0.3023859304614627,
          0.33573251346838123,
          0.36907909647529974,
          0.4057603377829101,
          0.44911089569190416,
          0.49579611190159006,
          0.5458159864119686,
          0.602505177523731,
          0.6625290269361853,
          0.7325568512507153,
          0.8092539921666292,
          0.8892857913832349,
          0.9826562238026083,
          1.0826959728233654,
          1.1960743550468902,
          1.3194567121724907,
          1.452843044200167,
          1.6029026677313027,
          1.769635582765898,
          1.949707131003261,
          2.153121287345467,
          2.373208735191133,
          2.616638791141642,
          2.8867461134976864,
          3.183530702259266,
          3.5136618740277648,
          3.8738049705024906,
          4.273963966585519,
          4.714138862276851,
          5.197664315877177,
          5.734544302288574,
          6.324778821511042,
          6.975037190145963,
          7.691988724794723,
          8.485637400359268,
          9.359317875140315,
          10.323034124040019,
          11.386790121960454,
          12.557255185503001,
          13.851102606171116,
          15.278336358866872,
          16.852295076793034,
          18.586317393152363,
          20.500411257749008,
          22.611249962086422,
          24.942176114269444,
          27.509863005801527,
          30.344322561388893,
          33.46889738913794,
          36.913599413755435,
          40.715109876547245,
          44.910110018821015,
          49.535281081884385,
          54.63730828194708
        ]
      },
      {
        "K": 257,
        "initial_true_belief": 0.7801276576582981,
        "initial_quantized_belief": 0.78125,
        "horizons": [
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          11,
          12,
          14,
          15,
          17,
          18,
          20,
          23,
          25,
          28,
          30,
          34,
          37,
          41,
          45,
          50,
          55,
          61,
          67,
          74,
          82,
          90,
          100,
          110,
          121,
          134,
          148,
          163,
          180,
          198,
          219,
          242,
          266,
          294,
          324,
          358,
          395,
          435,
          480,
          530,
          584,
          645,
          711,
          784,
          865,
          954,
          1053,
          1161,
          1281,
          1413,
          1558,
          1719,
          1896,
          2091,
          2306,
          2544,
          2806,
          3095,
          3414,
          3765,
          4153,
          4581,
          5053,
          5573,
          6147,
          6780,
          7479,
          8249,
          9099,
          10036,
          11069,
          12209,
          13467,
          14854,
          16384
        ],
        "query_log_errors": [
          0.0012392142307640441,
          0.0013665209046280363,
          0.0013795810542298675,
          0.0013809206776541816,
          0.0013810580853046651,
          0.0013810721794399567,
          0.0013810736250988837,
          0.0013810737733827134,
          0.0013810737885923247,
          0.001381073790152299,
          0.0013810737903125043,
          0.0013810737903288245,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712,
          0.001381073790330712
        ],
        "generation_log_errors": [
          0.0012392142307640441,
          0.0006533388941307111,
          0.0001199705904992973,
          0.0009125079506184013,
          0.00170701757182228,
          0.00250172949141986,
          0.003296462161105446,
          0.00409119695916233,
          0.004885931975529988,
          0.005680667014290139,
          0.006475402055346847,
          0.007270137096639179,
          0.008859607179274651,
          0.009654342220594051,
          0.011243812303232853,
          0.012038547344552253,
          0.013628017427191054,
          0.016012222551149254,
          0.017601692633788055,
          0.019985897757746257,
          0.021575367840385058,
          0.02475430800566266,
          0.027138513129620862,
          0.030317453294898464,
          0.033496393460176056,
          0.03747006866677304,
          0.04144374387337003,
          0.04621215412128641,
          0.05098056436920279,
          0.05654370965843857,
          0.06290158998899376,
          0.06925947031954893,
          0.0772068207327429,
          0.08515417114593687,
          0.09389625660045024,
          0.1042278121376024,
          0.11535410271607396,
          0.12727512833586496,
          0.14078562403829495,
          0.15509085478204435,
          0.17178029064975198,
          0.19005919660009843,
          0.2091328375917643,
          0.2313854187487078,
          0.25522746998828993,
          0.28224846139314896,
          0.31165365792196614,
          0.34344305957474147,
          0.3792061364341137,
          0.4189428885000829,
          0.46185858073132957,
          0.5103374182518127,
          0.5627899309788956,
          0.6208055889952147,
          0.6851791273420892,
          0.7559105460195192,
          0.8345893151101437,
          0.920420699572643,
          1.0157889045309736,
          1.1206939299851248,
          1.2359305109764274,
          1.3638828526288391,
          1.5045509549423601,
          1.659524287999629,
          1.8303923218832845,
          2.0195392617172847,
          2.2277598425429486,
          2.4574382694842343,
          2.7109587476651,
          2.989910747168184,
          3.298267943200083,
          3.6384145408847552,
          4.013529480387478,
          4.426791701873529,
          4.882969615590823,
          5.386036896745957,
          5.941556690628167,
          6.55350267244405,
          7.229027457565478,
          7.973694191281688,
          8.794655488964555,
          9.700653436068588,
          10.700430118048303,
          11.80272762035821,
          13.018672233576781
        ]
      }
    ],
    "predictive_cylinders": [
      {
        "level": 1,
        "intervals": [
          [
            0.27297297297297296,
            0.4076923076923078
          ],
          [
            0.5923076923076923,
            0.727027027027027
          ]
        ]
      },
      {
        "level": 2,
        "intervals": [
          [
            0.27427509293680297,
            0.2911688311688312
          ],
          [
            0.3324528301886793,
            0.39782178217821784
          ],
          [
            0.6021782178217823,
            0.6675471698113208
          ],
          [
            0.7088311688311689,
            0.7257249070631969
          ]
        ]
      },
      {
        "level": 3,
        "intervals": [
          [
            0.2744083597992009,
            0.27618175155734703
          ],
          [
            0.2808931599773884,
            0.289674449194344
          ],
          [
            0.33573917371826784,
            0.3624290578887628
          ],
          [
            0.3854594112399644,
            0.39688262401734886
          ],
          [
            0.6031173759826511,
            0.6145405887600357
          ],
          [
            0.6375709421112372,
            0.6642608262817322
          ],
          [
            0.7103255508056562,
            0.7191068400226117
          ],
          [
            0.723818248442653,
            0.725591640200799
          ]
        ]
      },
      {
        "level": 4,
        "intervals": [
          [
            0.2744220261207201,
            0.27460436389409204
          ],
          [
            0.27509315305400517,
            0.27602148048701447
          ],
          [
            0.2812933683027351,
            0.28469645718354997
          ],
          [
            0.28787051821744813,
            0.28953481055328334
          ],
          [
            0.3360603783894543,
            0.3400925711640824
          ],
          [
            0.34899467585342936,
            0.3608391401037806
          ],
          [
            0.3864161652855036,
            0.3922439122559872
          ],
          [
            0.39552341780549294,
            0.39678700765353747
          ],
          [
            0.6032129923464626,
            0.6044765821945072
          ],
          [
            0.6077560877440129,
            0.6135838347144965
          ],
          [
            0.6391608598962194,
            0.6510053241465708
          ],
          [
            0.6599074288359177,
            0.6639396216105456
          ],
          [
            0.7104651894467168,
            0.7121294817825519
          ],
          [
            0.71530354281645,
            0.7187066316972649
          ],
          [
            0.7239785195129855,
            0.7249068469459948
          ],
          [
            0.7253956361059078,
            0.72557797387928
          ]
        ]
      },
      {
        "level": 5,
        "intervals": [
          [
            0.27442342786577534,
            0.2744421351772731
          ],
          [
            0.2744923299145262,
            0.2745878483194852
          ],
          [
            0.27513496831450696,
            0.27549242631649684
          ],
          [
            0.2758289066544908,
            0.27600653881726867
          ],
          [
            0.2813326968934464,
            0.2818296591921332
          ],
          [
            0.28294863036764073,
            0.2844857740644006
          ],
          [
            0.2880075336814023,
            0.288851434134453
          ],
          [
            0.2893334855156126,
            0.28952061823128716
          ],
          [
            0.3360931657499008,
            0.3365279464351607
          ],
          [
            0.3376694406534432,
            0.3397457064460596
          ],
          [
            0.3496511713903019,
            0.3547301541719764
          ],
          [
            0.3587802985968399,
            0.36068541093356854
          ],
          [
            0.3865060712278753,
            0.387584335952076
          ],
          [
            0.3896757006891204,
            0.3919703984698417
          ],
          [
            0.3956369479097134,
            0.3962971429877753
          ],
          [
            0.39664654717878567,
            0.3967772075855349
          ],
          [
            0.6032227924144651,
            0.6033534528212143
          ],
          [
            0.6037028570122247,
            0.6043630520902867
          ],
          [
            0.6080296015301583,
            0.6103242993108796
          ],
          [
            0.612415664047924,
            0.6134939287721248
          ],
          [
            0.6393145890664315,
            0.6412197014031602
          ],
          [
            0.6452698458280237,
            0.6503488286096981
          ],
          [
            0.6602542935539406,
            0.6623305593465568
          ],
          [
            0.6634720535648393,
            0.6639068342500991
          ],
          [
            0.710479381768713,
            0.7106665144843876
          ],
          [
            0.711148565865547,
            0.7119924663185978
          ],
          [
            0.7155142259355994,
            0.7170513696323593
          ],
          [
            0.7181703408078669,
            0.7186673031065537
          ],
          [
            0.7239934611827314,
            0.7241710933455092
          ],
          [
            0.7245075736835033,
            0.7248650316854931
          ],
          [
            0.7254121516805148,
            0.7255076700854737
          ],
          [
            0.7255578648227269,
            0.7255765721342247
          ]
        ]
      },
      {
        "level": 6,
        "intervals": [
          [
            0.2744235716447726,
            0.2744254905336787
          ],
          [
            0.27443063971141496,
            0.2744404403412622
          ],
          [
            0.27449662715062484,
            0.2745333823433426
          ],
          [
            0.27456801368656136,
            0.2745863089865266
          ],
          [
            0.27513908002573156,
            0.2751910750578416
          ],
          [
            0.2753084120426218,
            0.2754701975762818
          ],
          [
            0.2758434991302794,
            0.27593350052569676
          ],
          [
            0.27598500689057914,
            0.27600502053355713
          ],
          [
            0.28133671354806056,
            0.2813900144095862
          ],
          [
            0.28153028610558967,
            0.2817866699651964
          ],
          [
            0.2830323629788648,
            0.2836859189207983
          ],
          [
            0.28421450539001464,
            0.2844654586701272
          ],
          [
            0.2880204309569585,
            0.2881754062968812
          ],
          [
            0.2884775521160991,
            0.28881146553408654
          ],
          [
            0.2893502668854959,
            0.28944797821108625
          ],
          [
            0.28949977786238223,
            0.2895191638629222
          ],
          [
            0.3360965271382404,
            0.3361413590615725
          ],
          [
            0.3362613911190012,
            0.3364887690224603
          ],
          [
            0.33776550527999827,
            0.33857677013091636
          ],
          [
            0.33932451595948143,
            0.33971319992063675
          ],
          [
            0.34971495481403264,
            0.35050993661354757
          ],
          [
            0.35222838928381695,
            0.3544396370396309
          ],
          [
            0.35894240596848703,
            0.359919712886963
          ],
          [
            0.3604621564777065,
            0.360669735367911
          ],
          [
            0.38651521376920195,
            0.38663584653455596
          ],
          [
            0.3869473148430497,
            0.3874950953878017
          ],
          [
            0.38981616981584366,
            0.3908473631055812
          ],
          [
            0.3916050998847723,
            0.39194356218201076
          ],
          [
            0.3956475387554169,
            0.3957735345978135
          ],
          [
            0.39601264804994185,
            0.3962673095710342
          ],
          [
            0.39665837483518407,
            0.3967268084205302
          ],
          [
            0.39676278923103137,
            0.3967762024545959
          ],
          [
            0.6032237975454041,
            0.6032372107689686
          ],
          [
            0.6032731915794697,
            0.6033416251648158
          ],
          [
            0.6037326904289658,
            0.6039873519500583
          ],
          [
            0.6042264654021865,
            0.6043524612445832
          ],
          [
            0.6080564378179892,
            0.6083949001152277
          ],
          [
            0.6091526368944187,
            0.6101838301841563
          ],
          [
            0.6125049046121983,
            0.6130526851569504
          ],
          [
            0.6133641534654443,
            0.6134847862307982
          ],
          [
            0.639330264632089,
            0.6395378435222934
          ],
          [
            0.6400802871130372,
            0.6410575940315131
          ],
          [
            0.645560362960369,
            0.6477716107161829
          ],
          [
            0.6494900633864524,
            0.6502850451859674
          ],
          [
            0.6602868000793631,
            0.6606754840405188
          ],
          [
            0.6614232298690836,
            0.6622344947200018
          ],
          [
            0.6635112309775396,
            0.6637386088809988
          ],
          [
            0.6638586409384276,
            0.6639034728617595
          ],
          [
            0.7104808361370779,
            0.7105002221376179
          ],
          [
            0.7105520217889139,
            0.7106497331145042
          ],
          [
            0.7111885344659136,
            0.711522447883901
          ],
          [
            0.7118245937031189,
            0.7119795690430415
          ],
          [
            0.7155345413298729,
            0.7157854946099853
          ],
          [
            0.7163140810792017,
            0.7169676370211352
          ],
          [
            0.7182133300348037,
            0.7184697138944104
          ],
          [
            0.7186099855904139,
            0.7186632864519397
          ],
          [
            0.723994979466443,
            0.7240149931094209
          ],
          [
            0.7240664994743033,
            0.7241565008697206
          ],
          [
            0.7245298024237183,
            0.7246915879573782
          ],
          [
            0.7248089249421584,
            0.7248609199742685
          ],
          [
            0.7254136910134735,
            0.7254319863134387
          ],
          [
            0.7254666176566573,
            0.7255033728493752
          ],
          [
            0.7255595596587379,
            0.7255693602885851
          ],
          [
            0.7255745094663214,
            0.7255764283552274
          ]
        ]
      }
    ]
  },
  "threshold_figure": {
    "window_lengths": [
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25,
      26,
      27,
      29,
      30,
      32,
      33,
      35,
      36,
      38,
      40,
      42,
      44,
      46,
      48,
      50,
      53,
      55,
      58,
      61,
      64,
      67,
      70,
      73,
      77,
      81,
      84,
      88,
      93,
      97,
      102,
      107,
      112,
      117,
      123,
      128,
      135,
      141,
      148,
      155,
      162,
      170,
      178,
      186,
      195,
      204,
      214,
      224,
      235,
      246,
      258,
      270,
      283,
      296,
      311,
      325,
      341,
      357,
      374,
      392,
      410,
      430,
      450,
      472,
      494,
      517,
      542,
      568,
      595,
      623,
      653,
      684,
      716,
      750,
      786,
      823,
      862,
      903,
      946,
      991,
      1038,
      1087,
      1139,
      1193,
      1249,
      1309,
      1371,
      1436,
      1504,
      1576,
      1650,
      1729,
      1811,
      1897,
      1987,
      2081,
      2180,
      2283,
      2392,
      2505,
      2624,
      2749,
      2879,
      3016,
      3159,
      3309,
      3466,
      3630,
      3803,
      3983,
      4172,
      4370,
      4578,
      4795,
      5022,
      5261,
      5510,
      5772,
      6046,
      6333,
      6633,
      6948,
      7278,
      7623,
      7985,
      8364,
      8761,
      9177,
      9612,
      10069,
      10547,
      11047,
      11571,
      12120,
      12696,
      13298,
      13929,
      14590,
      15283,
      16008,
      16768,
      17564,
      18397,
      19270,
      20185,
      21143,
      22146,
      23197,
      24298,
      25451,
      26659,
      27924,
      29249,
      30637,
      32091,
      33614,
      35209,
      36880,
      38630,
      40463,
      42384,
      44395,
      46502,
      48709,
      51020,
      53441,
      55978,
      58634,
      61417,
      64331,
      67384,
      70582,
      73932,
      77440,
      81115,
      84965,
      88997,
      93220,
      97644,
      102278,
      107132,
      112216,
      117541,
      123119,
      128962,
      135082,
      141492,
      148207,
      155240,
      162607,
      170324,
      178407,
      186873,
      195742,
      205031,
      214761,
      224953,
      235628,
      246810,
      258522,
      270791,
      283642,
      297102,
      311201,
      325970,
      341439,
      357642,
      374615,
      392393,
      411014,
      430519,
      450950,
      472350,
      494766,
      518246,
      542839,
      568600,
      595584,
      623848,
      653453,
      684464,
      716946,
      750969,
      786607,
      823936,
      863037,
      903993,
      946893,
      991829,
      1038897,
      1088199,
      1139841,
      1193933,
      1250592,
      1309940,
      1372105,
      1437220,
      1505424,
      1576866,
      1651697,
      1730080,
      1812183,
      1898182,
      1988262,
      2082617,
      2181450,
      2284973,
      2393408,
      2506990,
      2625962,
      2750579,
      2881111,
      3017837,
      3161051,
      3311062,
      3468192,
      3632778,
      3805176,
      3985754,
      4174902,
      4373026,
      4580552,
      4797927,
      5025617,
      5264113,
      5513927,
      5775596,
      6049682,
      6336776,
      6637494,
      6952483,
      7282420,
      7628015,
      7990010,
      8369183,
      8766351,
      9182367,
      9618126,
      10074563,
      10552662,
      11053449,
      11578001,
      12127447,
      12702967,
      13305799,
      13937239,
      14598644,
      15291437,
      16017108,
      16777216
    ],
    "tribes_widths": [
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      2,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      3,
      4,
      4,
      4,
      4,
      4,
      4,
      4,
      4,
      4,
      4,
      4,
      4,
      4,
      4,
      4,
      4,
      4,
      4,
      4,
      4,
      5,
      5,
      5,
      5,
      5,
      5,
      5,
      5,
      5,
      5,
      5,
      5,
      5,
      5,
      5,
      5,
      5,
      5,
      5,
      6,
      6,
      6,
      6,
      6,
      6,
      6,
      6,
      6,
      6,
      6,
      6,
      6,
      6,
      6,
      6,
      6,
      6,
      7,
      7,
      7,
      7,
      7,
      7,
      7,
      7,
      7,
      7,
      7,
      7,
      7,
      7,
      7,
      7,
      7,
      7,
      8,
      8,
      8,
      8,
      8,
      8,
      8,
      8,
      8,
      8,
      8,
      8,
      8,
      8,
      8,
      8,
      8,
      8,
      9,
      9,
      9,
      9,
      9,
      9,
      9,
      9,
      9,
      9,
      9,
      9,
      9,
      9,
      9,
      9,
      9,
      10,
      10,
      10,
      10,
      10,
      10,
      10,
      10,
      10,
      10,
      10,
      10,
      10,
      10,
      10,
      10,
      10,
      11,
      11,
      11,
      11,
      11,
      11,
      11,
      11,
      11,
      11,
      11,
      11,
      11,
      11,
      11,
      11,
      11,
      12,
      12,
      12,
      12,
      12,
      12,
      12,
      12,
      12,
      12,
      12,
      12,
      12,
      12,
      12,
      12,
      13,
      13,
      13,
      13,
      13,
      13,
      13,
      13,
      13,
      13,
      13,
      13,
      13,
      13,
      13,
      13,
      13,
      14,
      14,
      14,
      14,
      14,
      14,
      14,
      14,
      14,
      14,
      14,
      14,
      14,
      14,
      14,
      14,
      15,
      15,
      15,
      15,
      15,
      15,
      15,
      15,
      15,
      15,
      15,
      15,
      15,
      15,
      15,
      15,
      15,
      16,
      16,
      16,
      16,
      16,
      16,
      16,
      16,
      16,
      16,
      16,
      16,
      16,
      16,
      16,
      16,
      17,
      17,
      17,
      17,
      17,
      17,
      17,
      17,
      17,
      17,
      17,
      17,
      17,
      17,
      17,
      17,
      18,
      18,
      18,
      18,
      18,
      18,
      18,
      18,
      18,
      18,
      18,
      18,
      18
    ],
    "tribes_gains": [
      0.8228571428571428,
      0.8228571428571428,
      0.8228571428571428,
      0.8228571428571428,
      0.8228571428571428,
      0.8228571428571428,
      0.8228571428571428,
      0.8228571428571428,
      0.8228571428571428,
      0.8228571428571428,
      0.8228571428571428,
      0.8228571428571428,
      0.8228571428571428,
      0.8228571428571428,
      0.8228571428571428,
      0.8228571428571428,
      0.8228571428571428,
      0.8228571428571428,
      0.8228571428571428,
      0.8228571428571428,
      0.8228571428571428,
      0.8228571428571428,
      0.8228571428571428,
      1.5383960738857008,
      1.5383960738857008,
      1.5383960738857008,
      1.5383960738857008,
      1.5383960738857008,
      1.5383960738857008,
      1.5383960738857008,
      1.5383960738857008,
      1.5383960738857008,
      1.5383960738857008,
      1.5383960738857008,
      1.5383960738857008,
      1.5383960738857008,
      1.5383960738857008,
      1.5383960738857008,
      1.5383960738857008,
      1.5383960738857008,
      1.5383960738857008,
      1.5383960738857008,
      1.5383960738857008,
      1.5383960738857008,
      2.5166451731709167,
      2.5166451731709167,
      2.5166451731709167,
      2.5166451731709167,
      2.5166451731709167,
      2.5166451731709167,
      2.5166451731709167,
      2.5166451731709167,
      2.5166451731709167,
      2.5166451731709167,
      2.5166451731709167,
      2.5166451731709167,
      2.5166451731709167,
      2.5166451731709167,
      2.5166451731709167,
      2.5166451731709167,
      2.5166451731709167,
      2.5166451731709167,
      2.5166451731709167,
      2.5166451731709167,
      3.7796226400739843,
      3.7796226400739843,
      3.7796226400739843,
      3.7796226400739843,
      3.7796226400739843,
      3.7796226400739843,
      3.7796226400739843,
      3.7796226400739843,
      3.7796226400739843,
      3.7796226400739843,
      3.7796226400739843,
      3.7796226400739843,
      3.7796226400739843,
      3.7796226400739843,
      3.7796226400739843,
      3.7796226400739843,
      3.7796226400739843,
      3.7796226400739843,
      3.7796226400739843,
      5.338450829047863,
      5.338450829047863,
      5.338450829047863,
      5.338450829047863,
      5.338450829047863,
      5.338450829047863,
      5.338450829047863,
      5.338450829047863,
      5.338450829047863,
      5.338450829047863,
      5.338450829047863,
      5.338450829047863,
      5.338450829047863,
      5.338450829047863,
      5.338450829047863,
      5.338450829047863,
      5.338450829047863,
      5.338450829047863,
      7.197131497743734,
      7.197131497743734,
      7.197131497743734,
      7.197131497743734,
      7.197131497743734,
      7.197131497743734,
      7.197131497743734,
      7.197131497743734,
      7.197131497743734,
      7.197131497743734,
      7.197131497743734,
      7.197131497743734,
      7.197131497743734,
      7.197131497743734,
      7.197131497743734,
      7.197131497743734,
      7.197131497743734,
      7.197131497743734,
      9.35579147612801,
      9.35579147612801,
      9.35579147612801,
      9.35579147612801,
      9.35579147612801,
      9.35579147612801,
      9.35579147612801,
      9.35579147612801,
      9.35579147612801,
      9.35579147612801,
      9.35579147612801,
      9.35579147612801,
      9.35579147612801,
      9.35579147612801,
      9.35579147612801,
      9.35579147612801,
      9.35579147612801,
      9.35579147612801,
      11.812916303126688,
      11.812916303126688,
      11.812916303126688,
      11.812916303126688,
      11.812916303126688,
      11.812916303126688,
      11.812916303126688,
      11.812916303126688,
      11.812916303126688,
      11.812916303126688,
      11.812916303126688,
      11.812916303126688,
      11.812916303126688,
      11.812916303126688,
      11.812916303126688,
      11.812916303126688,
      11.812916303126688,
      14.566614126911507,
      14.566614126911507,
      14.566614126911507,
      14.566614126911507,
      14.566614126911507,
      14.566614126911507,
      14.566614126911507,
      14.566614126911507,
      14.566614126911507,
      14.566614126911507,
      14.566614126911507,
      14.566614126911507,
      14.566614126911507,
      14.566614126911507,
      14.566614126911507,
      14.566614126911507,
      14.566614126911507,
      17.61519369500557,
      17.61519369500557,
      17.61519369500557,
      17.61519369500557,
      17.61519369500557,
      17.61519369500557,
      17.61519369500557,
      17.61519369500557,
      17.61519369500557,
      17.61519369500557,
      17.61519369500557,
      17.61519369500557,
      17.61519369500557,
      17.61519369500557,
      17.61519369500557,
      17.61519369500557,
      17.61519369500557,
      20.957347224805172,
      20.957347224805172,
      20.957347224805172,
      20.957347224805172,
      20.957347224805172,
      20.957347224805172,
      20.957347224805172,
      20.957347224805172,
      20.957347224805172,
      20.957347224805172,
      20.957347224805172,
      20.957347224805172,
      20.957347224805172,
      20.957347224805172,
      20.957347224805172,
      20.957347224805172,
      24.592145230514166,
      24.592145230514166,
      24.592145230514166,
      24.592145230514166,
      24.592145230514166,
      24.592145230514166,
      24.592145230514166,
      24.592145230514166,
      24.592145230514166,
      24.592145230514166,
      24.592145230514166,
      24.592145230514166,
      24.592145230514166,
      24.592145230514166,
      24.592145230514166,
      24.592145230514166,
      24.592145230514166,
      28.51896309884368,
      28.51896309884368,
      28.51896309884368,
      28.51896309884368,
      28.51896309884368,
      28.51896309884368,
      28.51896309884368,
      28.51896309884368,
      28.51896309884368,
      28.51896309884368,
      28.51896309884368,
      28.51896309884368,
      28.51896309884368,
      28.51896309884368,
      28.51896309884368,
      28.51896309884368,
      32.73739763957531,
      32.73739763957531,
      32.73739763957531,
      32.73739763957531,
      32.73739763957531,
      32.73739763957531,
      32.73739763957531,
      32.73739763957531,
      32.73739763957531,
      32.73739763957531,
      32.73739763957531,
      32.73739763957531,
      32.73739763957531,
      32.73739763957531,
      32.73739763957531,
      32.73739763957531,
      32.73739763957531,
      37.24719637667444,
      37.24719637667444,
      37.24719637667444,
      37.24719637667444,
      37.24719637667444,
      37.24719637667444,
      37.24719637667444,
      37.24719637667444,
      37.24719637667444,
      37.24719637667444,
      37.24719637667444,
      37.24719637667444,
      37.24719637667444,
      37.24719637667444,
      37.24719637667444,
      37.24719637667444,
      42.04820492472959,
      42.04820492472959,
      42.04820492472959,
      42.04820492472959,
      42.04820492472959,
      42.04820492472959,
      42.04820492472959,
      42.04820492472959,
      42.04820492472959,
      42.04820492472959,
      42.04820492472959,
      42.04820492472959,
      42.04820492472959,
      42.04820492472959,
      42.04820492472959,
      42.04820492472959,
      47.14033066815505,
      47.14033066815505,
      47.14033066815505,
      47.14033066815505,
      47.14033066815505,
      47.14033066815505,
      47.14033066815505,
      47.14033066815505,
      47.14033066815505,
      47.14033066815505,
      47.14033066815505,
      47.14033066815505,
      47.14033066815505
    ],
    "one_bit_upper_bound": 0.5
  }
}


==> anc/verification/hierarchy_checks.json <==
{
  "status": "passed",
  "tree_checks": [
    {
      "mode": "exhaustive",
      "fanouts": [
        3,
        2
      ],
      "inputs": 6,
      "words_checked": 64,
      "state_labels_seen": [
        0,
        1,
        2
      ],
      "state_bound": 3
    },
    {
      "mode": "exhaustive",
      "fanouts": [
        2,
        2,
        2,
        2
      ],
      "inputs": 16,
      "words_checked": 65536,
      "state_labels_seen": [
        0,
        1,
        2,
        3,
        4
      ],
      "state_bound": 5
    },
    {
      "mode": "calibrated_random_and_extreme",
      "h": 2,
      "w": 2,
      "fanouts": [
        2,
        2,
        3,
        2
      ],
      "inputs": 24,
      "words_checked": 4096,
      "state_labels_seen": [
        0,
        1,
        2,
        3,
        4
      ],
      "state_bound": 5
    },
    {
      "mode": "calibrated_random_and_extreme",
      "h": 2,
      "w": 3,
      "fanouts": [
        4,
        3,
        6,
        3
      ],
      "inputs": 216,
      "words_checked": 1024,
      "state_labels_seen": [
        0,
        1,
        2,
        3,
        4
      ],
      "state_bound": 5
    },
    {
      "mode": "calibrated_random_and_extreme",
      "h": 3,
      "w": 3,
      "fanouts": [
        5,
        3,
        4,
        3,
        6,
        3
      ],
      "inputs": 3240,
      "words_checked": 128,
      "state_labels_seen": [
        0,
        1,
        2,
        3,
        4,
        5,
        6
      ],
      "state_bound": 7
    }
  ],
  "streaming_checks": [
    {
      "fanouts": [
        3,
        2
      ],
      "block_length": 6,
      "blocks_checked": 20,
      "persistent_state_bound": 6
    },
    {
      "fanouts": [
        3,
        2
      ],
      "block_length": 9,
      "blocks_checked": 20,
      "persistent_state_bound": 6
    },
    {
      "fanouts": [
        2,
        2,
        2,
        2
      ],
      "block_length": 16,
      "blocks_checked": 20,
      "persistent_state_bound": 10
    },
    {
      "fanouts": [
        2,
        2,
        2,
        2
      ],
      "block_length": 19,
      "blocks_checked": 20,
      "persistent_state_bound": 10
    },
    {
      "fanouts": [
        2,
        2,
        3,
        2
      ],
      "block_length": 24,
      "blocks_checked": 20,
      "persistent_state_bound": 10
    },
    {
      "fanouts": [
        2,
        2,
        3,
        2
      ],
      "block_length": 27,
      "blocks_checked": 20,
      "persistent_state_bound": 10
    }
  ]
}


==> anc/verification/results.json <==
{
  "verification": {
    "stationary_uniform_error_n_le_7": 0.0,
    "event_formula_max_log_error_n_le_7": 8.881784197001252e-16,
    "block_code_witness": {
      "n": 12,
      "delta": 0.04,
      "epsilon": 0.1,
      "L": 3,
      "codewords": 16,
      "pairs": 120,
      "min_log_separation": 0.24012812302060915,
      "required_separation": 0.2
    },
    "uniform_algorithm_exhaustive": {
      "checks": 378880,
      "max_error_divided_by_bound": 1.0,
      "stream_length": 11,
      "n_max": 7
    },
    "block_conditional_mean_max_mse_formula_error": 5.551115123125783e-17
  },
  "simulation": {
    "seed": 20261027,
    "n": 512,
    "delta": 0.02,
    "epsilon": 0.1,
    "samples": 120001,
    "one_step_kl_nats": 0.00020001333546712519,
    "one_step_max_log_error": 0.02020270731751945,
    "unconditional_event_log10_probability": -154.12735777995837,
    "uniform_lower_bits": 102,
    "uniform_B": 3,
    "mse_B": 99,
    "uniform_upper_bits_free_clock": 174,
    "mse_upper_bits_free_clock": 47,
    "mse_worst_phase_rmse_bound": 0.09951201339469332,
    "best_constant_exact_rmse": 0.45260869422373795,
    "metrics": {
      "best_constant_log": {
        "rmse": 0.4315829320341424,
        "max_absolute_log_error": 2.0002667306849604,
        "fraction_above_epsilon": 0.8035099707502438
      },
      "fair_product": {
        "rmse": 0.448633228925347,
        "max_absolute_log_error": 1.897846245221956,
        "fraction_above_epsilon": 0.8099015841534654
      },
      "uniform_stream": {
        "rmse": 0.038379776087396004,
        "max_absolute_log_error": 0.08001066922739841,
        "fraction_above_epsilon": 0.0
      },
      "mse_stream": {
        "rmse": 0.08187929713179073,
        "max_absolute_log_error": 0.4356136435713924,
        "fraction_above_epsilon": 0.20553162056982857
      }
    }
  },
  "hmm_geometry": {
    "delta": 0.04,
    "horizons": [
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      33,
      34,
      35,
      37,
      38,
      40,
      41,
      43,
      45,
      47,
      48,
      50,
      52,
      54,
      57,
      59,
      61,
      64,
      66,
      69,
      72,
      74,
      77,
      80,
      84,
      87,
      90,
      94,
      98,
      102,
      106,
      110,
      114,
      119,
      124,
      129,
      134,
      139,
      144,
      150,
      156,
      162,
      169,
      176,
      183,
      190,
      197,
      205,
      213,
      222,
      231,
      240,
      249,
      259,
      269,
      280,
      291,
      303,
      315,
      327,
      340,
      354,
      368,
      382,
      398,
      413,
      430,
      447,
      464,
      483,
      502,
      522,
      543,
      564,
      586,
      610,
      634,
      659,
      685,
      712,
      741,
      770,
      800,
      832,
      865,
      899,
      935,
      972,
      1011,
      1051,
      1092,
      1136,
      1181,
      1227,
      1276,
      1327,
      1379,
      1434,
      1491,
      1550,
      1611,
      1675,
      1741,
      1810,
      1882,
      1956,
      2034,
      2114,
      2198,
      2285,
      2376,
      2470,
      2568,
      2670,
      2775,
      2885,
      3000
    ],
    "curves": {
      "0.0": [
        0.0800427076735365,
        0.16008541534707296,
        0.24012812302060946,
        0.320170830694146,
        0.4002135383676824,
        0.48025624604121897,
        0.5602989537147555,
        0.640341661388292,
        0.7203843690618285,
        0.800427076735365,
        0.8804697844089013,
        0.9605124920824378,
        1.0405551997559743,
        1.120597907429511,
        1.2006406151030475,
        1.2806833227765841,
        1.3607260304501207,
        1.4407687381236571,
        1.5208114457971935,
        1.6008541534707301,
        1.6808968611442665,
        1.760939568817803,
        1.8409822764913393,
        1.9210249841648759,
        2.0010676918384123,
        2.0811103995119486,
        2.1611531071854855,
        2.241195814859022,
        2.3212385225325582,
        2.4012812302060946,
        2.481323937879631,
        2.641409353226704,
        2.7214520609002406,
        2.801494768573777,
        2.96158018392085,
        3.0416228915943866,
        3.20170830694146,
        3.281751014614996,
        3.4418364299620694,
        3.601921845309142,
        3.7620072606562154,
        3.8420499683297518,
        4.0021353836768245,
        4.162220799023897,
        4.32230621437097,
        4.56243433739158,
        4.722519752738653,
        4.882605168085726,
        5.122733291106336,
        5.2828187064534085,
        5.522946829474018,
        5.763074952494628,
        5.9231603678417,
        6.16328849086231,
        6.40341661388292,
        6.723587444577065,
        6.963715567597674,
        7.203843690618284,
        7.52401452131243,
        7.844185352006576,
        8.164356182700722,
        8.484527013394867,
        8.804697844089013,
        9.12486867478316,
        9.525082213150842,
        9.925295751518524,
        10.325509289886208,
        10.72572282825389,
        11.125936366621572,
        11.526149904989255,
        12.006406151030474,
        12.486662397071694,
        12.966918643112912,
        13.527217596827668,
        14.087516550542423,
        14.647815504257178,
        15.208114457971934,
        15.768413411686689,
        16.408755073074982,
        17.049096734463273,
        17.769481103525102,
        18.48986547258693,
        19.210249841648757,
        19.930634210710586,
        20.73106128744595,
        21.531488364181318,
        22.41195814859022,
        23.292427932999118,
        24.252940425081558,
        25.213452917163995,
        26.17396540924643,
        27.21452060900241,
        28.33511851643192,
        29.45571642386143,
        30.576314331290938,
        31.856997654067523,
        33.05763826917057,
        34.41836429962069,
        35.77909033007081,
        37.13981636052093,
        38.660627806318125,
        40.18143925211532,
        41.782293405586046,
        43.463190266730315,
        45.144087127874585,
        46.90502669669238,
        48.82605168085726,
        50.747076665022135,
        52.74814435686055,
        54.8292547563725,
        56.990407863557984,
        59.311646386090544,
        61.632884908623105,
        64.03416613882919,
        66.59553278438237,
        69.23694213760906,
        71.95839419850931,
        74.83993167475663,
        77.80151185867747,
        80.9231774579454,
        84.12488576488686,
        87.40663677950185,
        90.92851591713746,
        94.5304377624466,
        98.21240231542927,
        102.13449499143256,
        106.21667308278293,
        110.37889388180683,
        114.78124280385133,
        119.3436771412429,
        124.06619689398157,
        128.9488020620673,
        134.07153535317363,
        139.35435405962704,
        144.87730088910106,
        150.64037584159567,
        156.5635362094374,
        162.80686740797324,
        169.21028402185615,
        175.9338714664332,
        182.8975870340309,
        190.18147343232272,
        197.70548795363513,
        205.5496733056417,
        213.71402948834245,
        222.11851379406377,
        230.9232116381528,
        240.12812302060948
      ],
      "0.0001": [
        0.08002668203764712,
        0.16003723898821848,
        0.24003146822100876,
        0.3200090627567643,
        0.399969609437741,
        0.4799125864286374,
        0.5598373600361838,
        0.6397431808311906,
        0.7196291790528615,
        0.7994943592711911,
        0.8793375942792394,
        0.9591576181830181,
        1.0389530186526417,
        1.1187222282942562,
        1.198463515098103,
        1.2781749719138786,
        1.3578545049003439,
        1.4374998208919414,
        1.5171084136210145,
        1.5966775487301208,
        1.676204247504965,
        1.755685269254668,
        1.835117092262544,
        1.914495893227333,
        1.9938175251120829,
        2.073077493315649,
        2.152270930080331,
        2.231392567048565,
        2.3104367058821316,
        2.389397186859215,
        2.468267355368158,
        2.6257074457273752,
        2.7042612514458204,
        2.7826924296112936,
        2.93914731944261,
        3.017149330428667,
        3.17264196873492,
        3.250105656551361,
        3.4043929015903567,
        3.557714000375949,
        3.7099168549478376,
        3.7855456843441404,
        3.9357392283493926,
        4.084337670598195,
        4.2311069939069075,
        4.447253622542067,
        4.588250064243469,
        4.726386965895065,
        4.927455761052402,
        5.05686269215543,
        5.243039509522934,
        5.418525282744704,
        5.528955381812041,
        5.6839336220283805,
        5.825321260704803,
        5.991735889548326,
        6.099795982831548,
        6.193836567883022,
        6.298680911897874,
        6.382337607518367,
        6.447782824916651,
        6.498133505580724,
        6.536346155111074,
        6.565033940039661,
        6.590799852160301,
        6.608446725167415,
        6.62044995526053,
        6.628575629200642,
        6.634058449417244,
        6.63774980063264,
        6.6406197250125505,
        6.642399261391204,
        6.643501712733357,
        6.644269530811955,
        6.644708248184123,
        6.644958858541196,
        6.645101994586106,
        6.645183739801256,
        6.64523520281848,
        6.645262330619532,
        6.64527785639768,
        6.645285410771197,
        6.6452890864788206,
        6.645290874951095,
        6.645291808594524,
        6.645292227927668,
        6.645292428077471,
        6.64529251105698,
        6.645292547333326,
        6.645292561216123,
        6.645292566529007,
        6.645292568659186,
        6.645292569443304,
        6.6452925696989915,
        6.6452925697823675,
        6.6452925698115015,
        6.645292569819337,
        6.645292569821845,
        6.645292569822489,
        6.645292569822654,
        6.645292569822699,
        6.6452925698227086,
        6.645292569822711,
        6.645292569822711,
        6.645292569822711,
        6.645292569822711,
        6.645292569822711,
        6.645292569822711,
        6.645292569822711,
        6.645292569822711,
        6.645292569822711,
        6.645292569822711,
        6.645292569822711,
        6.645292569822711,
        6.645292569822711,
        6.645292569822711,
        6.645292569822711,
        6.645292569822711,
        6.645292569822711,
        6.645292569822711,
        6.645292569822711,
        6.645292569822711,
        6.645292569822711,
        6.645292569822711,
        6.645292569822711,
        6.645292569822711,
        6.645292569822711,
        6.645292569822711,
        6.645292569822711,
        6.645292569822711,
        6.645292569822711,
        6.645292569822711,
        6.645292569822711,
        6.645292569822711,
        6.645292569822711,
        6.645292569822711,
        6.645292569822711,
        6.645292569822711,
        6.645292569822711,
        6.645292569822711,
        6.645292569822711,
        6.645292569822711,
        6.645292569822711,
        6.645292569822711,
        6.645292569822711,
        6.645292569822711,
        6.645292569822711,
        6.645292569822711
      ],
      "0.001": [
        0.07988245177657784,
        0.15960394808195819,
        0.2391627755269306,
        0.3185562086936618,
        0.3977805060905268,
        0.4768309005727544,
        0.5557015845067925,
        0.6343856899458248,
        0.7128752640823299,
        0.7911612402510884,
        0.8692334047728949,
        0.9470803599557882,
        1.0246894836072982,
        1.1020468854585603,
        1.1791373609596385,
        1.2559443429755326,
        1.3324498519945078,
        1.4086344455548463,
        1.4844771677028927,
        1.559955499414109,
        1.6350453110390575,
        1.7097208179766348,
        1.7839545409256012,
        1.857717272219906,
        1.9309780499099307,
        2.003704141405994,
        2.075861038646538,
        2.1474124668843357,
        2.218320409291529,
        2.288545149658828,
        2.3580453354949547,
        2.4946989917573696,
        2.5617624741963216,
        2.627921729855538,
        2.757335963403099,
        2.8204936191775056,
        2.9434650621184524,
        3.003181552225754,
        3.1188388328694776,
        3.22916221385883,
        3.333822558339121,
        3.3839386487454366,
        3.4795928214758955,
        3.5689918533933773,
        3.652019604364667,
        3.764557209820652,
        3.8316739983868877,
        3.8926414527900652,
        3.9730826004580586,
        4.019808068801383,
        4.080420725529424,
        4.13081246603497,
        4.159383572097609,
        4.195669199408543,
        4.225161047174655,
        4.255837544183379,
        4.273615427406071,
        4.287822555419799,
        4.302370188618395,
        4.313065212416003,
        4.320901556887144,
        4.326629075588983,
        4.330807622195863,
        4.333852020074928,
        4.336520198749909,
        4.338312117255436,
        4.339514667981453,
        4.3403212985055815,
        4.3408621801675835,
        4.34122478490193,
        4.341505829330345,
        4.341679703805612,
        4.341787265844209,
        4.341862103869147,
        4.341904834268675,
        4.3419292315053815,
        4.341943161087054,
        4.341951114104563,
        4.341956119737829,
        4.341958757750141,
        4.341960267193803,
        4.341961001471847,
        4.3419613586656585,
        4.341961532424611,
        4.341961623111504,
        4.341961663832155,
        4.341961683263326,
        4.34196169131704,
        4.341961694836909,
        4.341961696183547,
        4.341961696698745,
        4.341961696905249,
        4.341961696981238,
        4.341961697006008,
        4.341961697014082,
        4.341961697016903,
        4.341961697017661,
        4.341961697017904,
        4.3419616970179655,
        4.3419616970179815,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985,
        4.341961697017985
      ],
      "0.01": [
        0.07844019459061621,
        0.15530035674636727,
        0.2305939456653169,
        0.30432656875088393,
        0.37649704543994184,
        0.44709839080509134,
        0.516118738758551,
        0.5835422198587432,
        0.6493498045936279,
        0.7135201194181636,
        0.7760302396487179,
        0.836856460503491,
        0.8959750451001509,
        0.953362946082138,
        1.0089984957647016,
        1.0628620583027064,
        1.114936636419725,
        1.165208424732459,
        1.2136673016752568,
        1.2603072524782157,
        1.305126716559482,
        1.3481288540145873,
        1.3893217275564018,
        1.4287183981911669,
        1.4663369350060853,
        1.5022003415799405,
        1.5363364035968743,
        1.5687774641382037,
        1.5995601347556596,
        1.6287249517195812,
        1.6563159877395577,
        1.7069681350537405,
        1.730131172201309,
        1.7519233636270954,
        1.791616563203801,
        1.809629989232532,
        1.8422725857348474,
        1.8570135120557967,
        1.8836076421682184,
        1.9067010206386392,
        1.9266910363557903,
        1.935638658628891,
        1.9516549861030046,
        1.965430625907254,
        1.9772551310458575,
        1.991890921404581,
        1.9999047402476684,
        2.0067479155349113,
        2.0151723983621,
        2.019763768124581,
        2.025402345767397,
        2.0298254617143083,
        2.0322288590265667,
        2.035173459461943,
        2.0374779381343977,
        2.039789258288207,
        2.0410874362381124,
        2.0421019607687048,
        2.043118223260241,
        2.0438492989998025,
        2.0443750929577242,
        2.04475318235181,
        2.045025026465155,
        2.0452204635226954,
        2.045389415458967,
        2.0455012453854913,
        2.0455752626307397,
        2.045624251178435,
        2.045656673749738,
        2.045678132011903,
        2.04569453583167,
        2.045704531997346,
        2.045710623433981,
        2.0457147942467615,
        2.045717134442124,
        2.045718447497165,
        2.045719184235742,
        2.045719597610259,
        2.045719853043566,
        2.0457199850073637,
        2.0457200589572664,
        2.045720094134524,
        2.0457201108680065,
        2.0457201188279632,
        2.04572012288665,
        2.045720124664344,
        2.045720125491053,
        2.0457201258244577,
        2.0457201259661173,
        2.0457201260187206,
        2.045720126038254,
        2.045720126045847,
        2.045720126048549,
        2.045720126049401,
        2.0457201260496687,
        2.0457201260497584,
        2.045720126049782,
        2.04572012604979,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904,
        2.0457201260497904
      ],
      "0.1": [
        0.06402185876493102,
        0.11517989910633594,
        0.15599954595466045,
        0.1885182433562596,
        0.21438402029505796,
        0.2349290509111168,
        0.25122777819514425,
        0.26414430213388806,
        0.27437151945301286,
        0.28246352156442234,
        0.288862325730404,
        0.2939198107915122,
        0.2979156104716114,
        0.30107162650838437,
        0.30356374092095384,
        0.3055312273223714,
        0.30708428620207956,
        0.308310060377613,
        0.30927742566862226,
        0.31004079880213953,
        0.31064315947094234,
        0.3111184457556803,
        0.31149345097539294,
        0.3117893245601794,
        0.3120227588703907,
        0.312206927214864,
        0.312352224936885,
        0.3124668547321807,
        0.31255728882685063,
        0.31262863385127165,
        0.3126849188518846,
        0.31276435300644523,
        0.31279198863339575,
        0.3128137904435365,
        0.31284455856900295,
        0.3128552628685768,
        0.3128703694004094,
        0.312875624977775,
        0.3128830419385442,
        0.31288765794124673,
        0.31289053074389517,
        0.3128915301919847,
        0.3128929406658229,
        0.31289381848363795,
        0.3128943647993389,
        0.31289482308951544,
        0.3128949900223507,
        0.3128950939140803,
        0.3128951810661653,
        0.312895212811431,
        0.3128952394417126,
        0.31289525251649736,
        0.3128952572790057,
        0.3128952612741503,
        0.3128952632356637,
        0.3128952643948114,
        0.31289526476782814,
        0.31289526495096986,
        0.31289526505919685,
        0.3128952651011158,
        0.31289526511735216,
        0.312895265123641,
        0.31289526512607696,
        0.31289526512702015,
        0.3128952651274346,
        0.31289526512756105,
        0.3128952651275996,
        0.3128952651276116,
        0.31289526512761523,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166,
        0.3128952651276166
      ]
    },
    "description": "Exact likelihood ratios from a normalized 2x2 matrix recurrence."
  }
}

